Feynman integral reduction using Gr\"obner bases

We investigate the reduction of Feynman integrals to master integrals using Gr\"obner bases in a rational double-shift algebra Y in which the integration-by-parts (IBP) relations form a left ideal. The problem of reducing a given family of integrals to master integrals can then be solved once and for all by computing the Gr\"obner basis of the left ideal formed by the IBP relations. We demonstrate this explicitly for several examples. We introduce so-called first-order normal-form IBP relations which we obtain by reducing the shift operators in Y modulo the Gr\"obner basis of the left ideal of IBP relations. For more complicated cases, where the Gr\"obner basis is computationally expensive, we develop an ansatz based on linear algebra over a function field to obtain the normal-form IBP relations.

==> anc/1LoopBox_G.m <==
(* The reduced Gröbner basis G for the one-loop box *)
(* over the rational double-shift algebra Y.        *)

(* We use the notation D1m, D2m, D3m, D4m for D_1^-, D_2^-, D_3^-, D_4^-. *)
(* All Di and Dim should be considered to the right of all ai.            *)

G = {{(-a1 - a2 - a3 - a4 + d)*D2 + (a1 + a2 + a3 + a4 - d)*D4 + (-a2 + a4)*s14}, 
 {(-a1 - a2 - a3 - a4 + d)*D1 + (a1 + a2 + a3 + a4 - d)*D3 + (-a1 + a3)*s12}, 
 {-4*(-1 + a2)*(a1 + a2 + a3 + a4 - d)*(1 + a1 + a2 + a3 + a4 - d)*D3 - 
   2*(a1 + a2 + a3 + a4 - d)*(1 + a1 + a2 + a3 + a4 - d)*
    (2*a1 + 2*a3 + 2*a4 - d)*D4 + (1 + a1 + a2 + a3 + a4 - d)*
    (2 + 2*a1 + 2*a4 - d)*(2*a2 + 2*a3 + 2*a4 - d)*s12 + 
   2*(a2 - a4)*(1 + a1 + a2 + a3 + a4 - d)*(2*a1 + 2*a3 + 2*a4 - d)*s14 + 
   a4*(2 + 2*a1 + 2*a4 - d)*(2 + 2*a3 + 2*a4 - d)*D4m*s12*s14}, 
 {-2*(a1 + a2 + a3 + a4 - d)*(1 + a1 + a2 + a3 + a4 - d)*
    (2*a2 + 2*a3 + 2*a4 - d)*D3 - 4*(-1 + a1)*(a1 + a2 + a3 + a4 - d)*
    (1 + a1 + a2 + a3 + a4 - d)*D4 + 2*(a1 - a3)*(1 + a1 + a2 + a3 + a4 - d)*
    (2*a2 + 2*a3 + 2*a4 - d)*s12 + (2 + 2*a2 + 2*a3 - d)*
    (1 + a1 + a2 + a3 + a4 - d)*(2*a1 + 2*a3 + 2*a4 - d)*s14 + 
   a3*(2 + 2*a2 + 2*a3 - d)*(2 + 2*a3 + 2*a4 - d)*D3m*s12*s14}, 
 {-4*(-1 + a4)*(a1 + a2 + a3 + a4 - d)*(1 + a1 + a2 + a3 + a4 - d)*D3 - 
   2*(2*a1 + 2*a2 + 2*a3 - d)*(a1 + a2 + a3 + a4 - d)*
    (1 + a1 + a2 + a3 + a4 - d)*D4 + (2 + 2*a1 + 2*a2 - d)*
    (1 + a1 + a2 + a3 + a4 - d)*(2*a2 + 2*a3 + 2*a4 - d)*s12 + 
   a2*(2 + 2*a1 + 2*a2 - d)*(2 + 2*a2 + 2*a3 - d)*D2m*s12*s14}, 
 {-2*(a1 + a2 + a3 + a4 - d)*(1 + a1 + a2 + a3 + a4 - d)*
    (2*a1 + 2*a2 + 2*a4 - d)*D3 - 4*(-1 + a3)*(a1 + a2 + a3 + a4 - d)*
    (1 + a1 + a2 + a3 + a4 - d)*D4 + (2 + 2*a1 + 2*a2 - d)*
    (1 + a1 + a2 + a3 + a4 - d)*(2*a1 + 2*a3 + 2*a4 - d)*s14 + 
   a1*(2 + 2*a1 + 2*a2 - d)*(2 + 2*a1 + 2*a4 - d)*D1m*s12*s14}, 
 {-2*(-1 + a1 + a2 + a3 + a4 - d)*(a1 + a2 + a3 + a4 - d)*
    (-4 + 2*a1 + 2*a2 + 2*a3 + 2*a4 - d)*D4^2 + 4*(-1 + a2)*(-1 + a4)*
    (a1 + a2 + a3 + a4 - d)*D3*s14 + (-1 + a4)*(-2 + 2*a1 + 2*a2 + 2*a4 - d)*
    (2*a3 + 2*a4 - d)*s12*s14 + 
   D4*((a1 + a2 + a3 + a4 - d)*(-2 + 2*a1 + 2*a2 + 2*a4 - d)*
      (-2 + 2*a2 + 2*a3 + 2*a4 - d)*s12 + 2*(1 + a2 - a4)*
      (a1 + a2 + a3 + a4 - d)*(-4 + 2*a1 + 2*a2 + 2*a3 + 2*a4 - d)*s14)}, 
 {-((-1 + a3)*(a1 + a2 + a3 + a4 - d)*(-2 + 2*a2 + 2*a3 + 2*a4 - d)*D4*s12) - 
   (-1 + a3)*(-1 + a4)*(2*a3 + 2*a4 - d)*s12*s14 + 
   D3*(-((-1 + a1 + a2 + a3 + a4 - d)*(a1 + a2 + a3 + a4 - d)*
       (-4 + 2*a1 + 2*a2 + 2*a3 + 2*a4 - d)*D4) - 
     (-1 + a4)*(a1 + a2 + a3 + a4 - d)*(-2 + 2*a1 + 2*a3 + 2*a4 - d)*s14)}, 
 {-2*(-1 + a1 + a2 + a3 + a4 - d)*(a1 + a2 + a3 + a4 - d)*
    (-4 + 2*a1 + 2*a2 + 2*a3 + 2*a4 - d)*D3^2 + 4*(-1 + a1)*(-1 + a3)*
    (a1 + a2 + a3 + a4 - d)*D4*s12 + (-1 + a3)*(-2 + 2*a1 + 2*a2 + 2*a3 - d)*
    (2*a3 + 2*a4 - d)*s12*s14 + 
   D3*(2*(1 + a1 - a3)*(a1 + a2 + a3 + a4 - d)*(-4 + 2*a1 + 2*a2 + 2*a3 + 
       2*a4 - d)*s12 + (-2 + 2*a1 + 2*a2 + 2*a3 - d)*(a1 + a2 + a3 + a4 - d)*
       (-2 + 2*a1 + 2*a3 + 2*a4 - d)*s14)}};


==> anc/1LoopBox_Gpol.m <==
(* The reduced Gröbner basis Gpol for the one-loop box *)
(* over the polynomial double-shift algebra Ypol.      *)

(* We use the notation D1m, D2m, D3m, D4m for D_1^-, D_2^-, D_3^-, D_4^-. *)
(* All Di and Dim should be considered to the right of all ai.            *)

Gpol = {{(a1 + a2 + a3 + a4 - d)*D2 + (-a1 - a2 - a3 - a4 + d)*D4 + (a2 - a4)*s14}, 
 {(a1 + a2 + a3 + a4 - d)*D1 + (-a1 - a2 - a3 - a4 + d)*D3 + (a1 - a3)*s12}, 
 {2*a1 + a2 + a3 + a4 - d + D1*(a2*D2m + a3*D3m + a4*D4m) + a3*D3m*s12}, 
 {-1 + a4 + (a1*D1m + (1 + a1 + 2*a2 + a3 + a4 - d)*D2m + a3*D3m)*D4 + 
   (-1 + a4)*D2m*s14}, {a1 + 2*a2 + a3 + a4 - d + 
   D2*(a1*D1m + a3*D3m + a4*D4m) + a4*D4m*s14}, 
 {-1 + a3 + D3*((1 + 2*a1 + a2 + a3 + a4 - d)*D1m + a2*D2m + a4*D4m) + 
   (-1 + a3)*D1m*s12}, {a1*(a2 - a4)*D1m + a2*(2 + a1 + 2*a2 + a3 - d)*D2m + 
   a3*(a2 - a4)*D3m - a4*(2 + a1 + a3 + 2*a4 - d)*D4m}, 
 {-(a1*(2 + 2*a1 + 2*a4 - d)*D1m) + a2*(2 + 2*a2 + 2*a3 - d)*D2m + 
   a3*(2 + 2*a2 + 2*a3 - d)*D3m - a4*(2 + 2*a1 + 2*a4 - d)*D4m}, 
 {(-1 + 2*a2 + 2*a3 + a4 - d)*D4*s12 + 
   D2*(-2*(-1 + a1 + a2 + a3 + a4 - d)*D4 + (-1 + a4)*s12) + 
   (-1 + a4)*D1*s14 + (-1 + a4)*s12*s14 + 
   D3*(2*(-1 + a1 + a2 + a3 + a4 - d)*D4 + (-1 + a4)*s14)}, 
 {(-1 + a3)*D2*s12 + (-1 + a3)*D4*s12 + (-1 + a3)*s12*s14 + 
   D1*(-2*(-1 + a1 + a2 + a3 + a4 - d)*D3 + (-1 + a3)*s14) + 
   D3*(2*(-1 + a1 + a2 + a3 + a4 - d)*D4 + (-1 + 2*a1 + a3 + 2*a4 - d)*s14)}, 
 {(-1 + a1)*D2 + D1*(-1 + a1 + 2*a2 + a3 + a4 - d + D2*(a3*D3m + a4*D4m) + 
     a4*D4m*s14)}, {D2*(a1 + a2 + a3 + a4 - d + a3*D3m*s12) + 
   D1*(-a1 - a2 - a3 - a4 + d - a4*D4m*s14)}, 
 {-((1 + a1 + a2 + a3 + a4 - d)*(2*a1 + 2*a2 + 2*a4 - d)) - 
   2*a3*(1 + a1 + a2 + a3 + a4 - d)*D2*D3m - a4*(2 + 2*a1 + 2*a4 - d)*D4m*
    s14}, {-((2*a1 + 2*a2 + 2*a3 - d)*(1 + a1 + a2 + a3 + a4 - d)) - 
   2*a4*(1 + a1 + a2 + a3 + a4 - d)*D1*D4m - a3*(2 + 2*a2 + 2*a3 - d)*D3m*
    s12}, {D1*((-1 + a2)*D3*D4 + D2*((-1 + a4)*D3 + (-1 + a3)*D4)) + 
   D2*((-3 + 2*a1 + a2 + a3 + a4 - d)*D3*D4 + (-1 + a3)*D4*s12)}, 
 {D2*((2 - a1 - a2 - a3 - a4 + d)*D3*D4 + (1 - a3)*D4*s12) + 
   D1*D3*((-2 + a1 + a2 + a3 + a4 - d)*D4 + (-1 + a4)*s14)}, 
 {-2*(-1 + a4)*(-1 + a1 + a2 + a3 + a4 - d)*D1*D3 - 
   (-2 + 2*a1 + 2*a2 + 2*a3 - d)*(-1 + a1 + a2 + a3 + a4 - d)*D3*D4 - 
   (-1 + a3)*(2*a2 + 2*a3 - d)*D4*s12}, 
 {-2*(-1 + a3)*(-1 + a1 + a2 + a3 + a4 - d)*D2*D4 + 
   D3*(-((-1 + a1 + a2 + a3 + a4 - d)*(-2 + 2*a1 + 2*a2 + 2*a4 - d)*D4) - 
     (-1 + a4)*(2*a1 + 2*a4 - d)*s14)}, 
 {2*(a2 - a4)*(1 + a1 + a2 + a3 + a4 - d) + 
   D3*(-2*a2*(1 + a1 + a2 + a3 + a4 - d)*D2m + 
     2*a4*(1 + a1 + a2 + a3 + a4 - d)*D4m) - a2*(2 + 2*a2 + 2*a3 - d)*D2m*
    s12 + a4*(2 + 2*a3 + 2*a4 - d)*D4m*s12}, 
 {a2*(2 + 2*a1 + 2*a2 - d)*(2 + a1 + a2 + a3 + a4 - d)*D2m + 
   2*a3*(a2 - a4)*(2 + a1 + a2 + a3 + a4 - d)*D3m - 
   a4*(2 + a1 + a2 + a3 + a4 - d)*(2 + 2*a1 + 2*a4 - d)*D4m}, 
 {2*(-1 + a2)*(-1 + a1 + a2 + a3 + a4 - d)*D3*D4 + 
   (-1 + a2)*(2*a2 + 2*a3 - d)*D4*s12 + 
   D2*(-2*(-1 + a4)*(-1 + a1 + a2 + a3 + a4 - d)*D3 - 
     2*(a2 - a4)*(-1 + a1 + a2 + a3 + a4 - d)*D4 - 
     (-1 + a4)*(2*a3 + 2*a4 - d)*s12)}, 
 {-2*(-1 + a2)*(-1 + a1 + a2 + a3 + a4 - d)*D1*D3 + 
   D2*(-((-1 + a1 + a2 + a3 + a4 - d)*(-2 + 2*a1 + 2*a3 + 2*a4 - d)*D3) - 
     (-1 + a3)*(2*a3 + 2*a4 - d)*s12)}, 
 {-2*(-1 + a1)*(-1 + a1 + a2 + a3 + a4 - d)*D2*D4 + 
   D1*(-((-1 + a1 + a2 + a3 + a4 - d)*(-2 + 2*a2 + 2*a3 + 2*a4 - d)*D4) - 
     (-1 + a4)*(2*a3 + 2*a4 - d)*s14)}, 
 {D3*(2*(-1 + a1)*(-1 + a1 + a2 + a3 + a4 - d)*D4 + 
     (-1 + a1)*(2*a1 + 2*a4 - d)*s14) + 
   D1*(-2*(a1 - a3)*(-1 + a1 + a2 + a3 + a4 - d)*D3 - 
     2*(-1 + a3)*(-1 + a1 + a2 + a3 + a4 - d)*D4 - 
     (-1 + a3)*(2*a3 + 2*a4 - d)*s14)}, 
 {-((-1 + a1)*(2*a1 + 2*a2 - d)*(1 + a1 + a2 + a3 + a4 - d)) + 
   D1*(a3*(2 + 2*a2 + 2*a3 - d)*(1 + a1 + a2 + a3 + a4 - d)*D3m - 
     2*(-1 + a1 - a3)*a4*(1 + a1 + a2 + a3 + a4 - d)*D4m)}, 
 {-((-1 + a2)*(2*a1 + 2*a2 - d)*(-1 + a1 + a2 + a3 + a4 - d)*D3*D4) + 
   D2*((-1 + a4)*(-1 + a1 + a2 + a3 + a4 - d)*(2*a1 + 2*a4 - d)*D3 - 
     2*(-1 + a3)*(a2 - a4)*(-1 + a1 + a2 + a3 + a4 - d)*D4)}, 
 {-2*(-1 + a1)*(a2 - a4)*(-1 + a1 + a2 + a3 + a4 - d)*D2*D4 + 
   D1*((-1 + a4)*(-1 + a1 + a2 + a3 + a4 - d)*(2*a3 + 2*a4 - d)*D2 - 
     (-1 + a2)*(2*a2 + 2*a3 - d)*(-1 + a1 + a2 + a3 + a4 - d)*D4)}, 
 {-((-1 + a1)*(-1 + a1 + a2 + a3 + a4 - d)*(2*a1 + 2*a4 - d)*D2*D3) + 
   D1*((-1 + a3)*(-1 + a1 + a2 + a3 + a4 - d)*(2*a3 + 2*a4 - d)*D2 - 
       2*(-1 + a2)*(a1 - a3)*(-1 + a1 + a2 + a3 + a4 - d)*D3)}};


==> anc/1LoopBox_ReductionGB.h <==
#-
**********************************************************************
* LOOP INTEGRALS
* M. Barakat, R. Brüser, C. Fieker, T. Huber, and J. Piclum
*
* IBP reduction code for the massless one-loop box integral
* family. For the reduction the rational Gröbner Basis is
* used. Integrals are entered as Int(a1,a2,a3,a4) and
* reductions are performed  with the procedure ReductionBox.
* Supported symbols are s12, s14 and d. Rational
* expressions/coefficients are entered with rat(a,b)=a/b.
* Note that master integrals have the head MI, e.g. MI(1,1,1,1). 
*
* Example for a .frm file:
*-----------------------------------------------------------
* #include 1LoopBox_ReductionGB.h
*
* Local F = Int(2,2,1,1) + rat(s12^2*s14,2*d)*Int(1,-1,1,1);
*
* #call ReductionBox
*
* .sort
* Print;
* .end  
*-----------------------------------------------------------
*
**********************************************************************

*** Declarations ***
Symbol a1,a2,a3,a4,s12,s14,d;
CFunction rat,Int,TmpInt,MI;


*** Groebner Basis ***
* use Groebner Basis as recursion relation
#procedure UseGB

*** a3 <= 0 && a4 <= 0 ***
  id Int(a1?,a2?,a3?neg0_,a4?neg0_) = 
    + rat(-(a4*(2 + 2*a1 + 2*a3 + 2*a4 - d)*s14), (1 + a1 + a2 + a3 + a4 - d)*(2*a1 + 2*a2 + 2*a3 + 2*a4 - d))*TmpInt(a1, a2, a3, 1 + a4)
    + rat(-(a3*(2 + 2*a2 + 2*a3 + 2*a4 - d)*s12), (1 + a1 + a2 + a3 + a4 - d)*(2*a1 + 2*a2 + 2*a3 + 2*a4 - d))*TmpInt(a1, a2, 1 + a3, a4)
    + rat(-(a3*a4*(4 + 2*a3 + 2*a4 - d)*s12*s14), (1 + a1 + a2 + a3 + a4 - d)*(2 + a1 + a2 + a3 + a4 - d)*(2*a1 + 2*a2 + 2*a3 + 2*a4 - d))*TmpInt(a1, a2, 1 + a3, 1 + a4) ;


*** a3 <= -1 ***
  id Int(a1?,a2?,a3?{<=-1},a4?) = 
    + rat(-4*a3*s12 - 4*a3^2*s12 - 4*a2*(1 + a3)*s12 - 4*a4*s12 - 4*a3*a4*s12 + 2*d*s12 + 2*a3*d*s12 + a1*(4*a2 + 4*a4 - 2*(2 + d))*s12 + 4*s14 + 8*a3*s14 + 4*a3^2*s14 + 4*a4*s14 + 4*a3*a4*s14 + 4*a1*(2 + a2 + 2*a3 + a4 - d)*s14 + 2*a2*(2 + 2*a3 + 2*a4 - d)*s14 - 4*d*s14 - 4*a3*d*s14 - 2*a4*d*s14 + d^2*s14 + 4*a1^2*(s12 + s14), 2*(1 + a1 + a2 + a3 + a4 - d)*(2*a1 + 2*a2 + 2*a3 + 2*a4 - d))*TmpInt(a1, a2, 1 + a3, a4)
    + rat(2*(-1 + a1)*(1 + a3)*s12, (1 + a1 + a2 + a3 + a4 - d)*(2*a1 + 2*a2 + 2*a3 + 2*a4 - d))*TmpInt(a1, a2, 2 + a3, -1 + a4)
    + rat((1 + a3)*(2 + 2*a1 + 2*a2 + 2*a3 - d)*(4 + 2*a3 + 2*a4 - d)*s12*s14, 2*(1 + a1 + a2 + a3 + a4 - d)*(2 + a1 + a2 + a3 + a4 - d)*(2*a1 + 2*a2 + 2*a3 + 2*a4 - d))*TmpInt(a1, a2, 2 + a3, a4) ;


*** a4 <= -1 ***
  id Int(a1?,a2?,a3?,a4?{<=-1}) = 
    + rat(2*(-1 + a2)*(1 + a4)*s14, (1 + a1 + a2 + a3 + a4 - d)*(2*a1 + 2*a2 + 2*a3 + 2*a4 - d))*TmpInt(a1, a2, -1 + a3, 2 + a4)
    + rat((2 + 2*a1 + 2*a2 + 2*a4 - d)*(2 + 2*a2 + 2*a3 + 2*a4 - d)*s12 + 2*(-1 + a2 - a4)*(2*a1 + 2*a2 + 2*a3 + 2*a4 - d)*s14, 2*(1 + a1 + a2 + a3 + a4 - d)*(2*a1 + 2*a2 + 2*a3 + 2*a4 - d))*TmpInt(a1, a2, a3, 1 + a4)
    + rat((1 + a4)*(2 + 2*a1 + 2*a2 + 2*a4 - d)*(4 + 2*a3 + 2*a4 - d)*s12*s14, 2*(1 + a1 + a2 + a3 + a4 - d)*(2 + a1 + a2 + a3 + a4 - d)*(2*a1 + 2*a2 + 2*a3 + 2*a4 - d))*TmpInt(a1, a2, a3, 2 + a4) ;


*** a4 > 1 ***
  id Int(a1?,a2?,a3?,a4?{>1}) = 
    + rat(4*(-1 + a2)*(-1 + a1 + a2 + a3 + a4 - d)*(a1 + a2 + a3 + a4 - d), (-1 + a4)*(2*a1 + 2*a4 - d)*(2*a3 + 2*a4 - d)*s12*s14)*TmpInt(a1, a2, -1 + a3, -1 + a4)
    + rat(2*(-1 + a1 + a2 + a3 + a4 - d)*(a1 + a2 + a3 + a4 - d)*(-2 + 2*a1 + 2*a3 + 2*a4 - d), (-1 + a4)*(2*a1 + 2*a4 - d)*(2*a3 + 2*a4 - d)*s12*s14)*TmpInt(a1, a2, a3, -2 + a4)
    + rat(-((a1 + a2 + a3 + a4 - d)*(a1*(-4 + 4*a2 + 4*a3 + 4*a4 - 2*d)*s12 + 4*a4*(-1 + a2 + a3 - d)*s12 + 2*d*s12 - 2*a2*d*s12 - 2*a3*d*s12 + d^2*s12 + 4*a4^2*(s12 - s14) - 4*s14 - 4*a2*s14 + 4*a3*s14 + 4*a2*a3*s14 + 4*a1*(1 + a2 - a4)*s14 - 2*d*s14 - 2*a2*d*s14 + 2*a4*(4 + 2*a2 - 2*a3 + d)*s14)), (-1 + a4)*(2*a1 + 2*a4 - d)*(2*a3 + 2*a4 - d)*s12*s14)*TmpInt(a1, a2, a3, -1 + a4) ;


*** a3 > 1 ***
  id Int(a1?,a2?,a3?{>1},a4?) = 
    + rat(2*(-1 + a1 + a2 + a3 + a4 - d)*(a1 + a2 + a3 + a4 - d)*(-2 + 2*a2 + 2*a3 + 2*a4 - d), (-1 + a3)*(2*a2 + 2*a3 - d)*(2*a3 + 2*a4 - d)*s12*s14)*TmpInt(a1, a2, -2 + a3, a4)
    + rat(4*(-1 + a1)*(-1 + a1 + a2 + a3 + a4 - d)*(a1 + a2 + a3 + a4 - d), (-1 + a3)*(2*a2 + 2*a3 - d)*(2*a3 + 2*a4 - d)*s12*s14)*TmpInt(a1, a2, -1 + a3, -1 + a4)
    + rat(-((a1 + a2 + a3 + a4 - d)*(2*(1 + a1 - a3)*(-2 + 2*a2 + 2*a3 + 2*a4 - d)*s12 + (2*a2 + 2*a3 - d)*(-2 + 2*a1 + 2*a3 + 2*a4 - d)*s14)), (-1 + a3)*(2*a2 + 2*a3 - d)*(2*a3 + 2*a4 - d)*s12*s14)*TmpInt(a1, a2, -1 + a3, a4) ;


*** a2 > 1 ***
  id Int(a1?,a2?{>1},a3?,a4?) = 
    + rat(4*(-1 + a4)*(-1 + a1 + a2 + a3 + a4 - d)*(a1 + a2 + a3 + a4 - d), (-1 + a2)*(2*a1 + 2*a2 - d)*(2*a2 + 2*a3 - d)*s12*s14)*TmpInt(a1, -1 + a2, -1 + a3, a4)
    + rat(2*(-2 + 2*a1 + 2*a2 + 2*a3 - d)*(-1 + a1 + a2 + a3 + a4 - d)*(a1 + a2 + a3 + a4 - d), (-1 + a2)*(2*a1 + 2*a2 - d)*(2*a2 + 2*a3 - d)*s12*s14)*TmpInt(a1, -1 + a2, a3, -1 + a4)
    + rat(-((a1 + a2 + a3 + a4 - d)*(-2 + 2*a2 + 2*a3 + 2*a4 - d)), (-1 + a2)*(2*a2 + 2*a3 - d)*s14)*TmpInt(a1, -1 + a2, a3, a4) ;


*** a1 > 1 ***
  id Int(a1?{>1},a2?,a3?,a4?) = 
    + rat(2*(-1 + a1 + a2 + a3 + a4 - d)*(a1 + a2 + a3 + a4 - d)*(-2 + 2*a1 + 2*a2 + 2*a4 - d), (-1 + a1)*(2*a1 + 2*a2 - d)*(2*a1 + 2*a4 - d)*s12*s14)*TmpInt(-1 + a1, a2, -1 + a3, a4)
    + rat(4*(-1 + a3)*(-1 + a1 + a2 + a3 + a4 - d)*(a1 + a2 + a3 + a4 - d), (-1 + a1)*(2*a1 + 2*a2 - d)*(2*a1 + 2*a4 - d)*s12*s14)*TmpInt(-1 + a1, a2, a3, -1 + a4)
    + rat(-((a1 + a2 + a3 + a4 - d)*(-2 + 2*a1 + 2*a3 + 2*a4 - d)), (-1 + a1)*(2*a1 + 2*a4 - d)*s12)*TmpInt(-1 + a1, a2, a3, a4) ;


*** a1 <= 0 ***
  id Int(a1?neg0_,a2?,a3?,a4?) = 
    + rat(1, 1)*TmpInt(1 + a1, a2, -1 + a3, a4)
    + rat(-((1 + a1 - a3)*s12), 1 + a1 + a2 + a3 + a4 - d)*TmpInt(1 + a1, a2, a3, a4) ;


*** a2 <= 0 ***
  id Int(a1?,a2?neg0_,a3?,a4?) = 
    + rat(1, 1)*TmpInt(a1, 1 + a2, a3, -1 + a4)
    + rat(-((1 + a2 - a4)*s14), 1 + a1 + a2 + a3 + a4 - d)*TmpInt(a1, 1 + a2, a3, a4) ;

#endprocedure

  
*** Reduction procedure ***
* apply Groebner basis repeatedly until the recursion terminates
#procedure ReductionBox

  .sort
  PolyRatFun rat;

  #do i =1,1
    #call UseGB
    if( match( TmpInt(?a) ) ) redefine i "0";
    id Int(?a) = MI(?a);
    id TmpInt(?a) = Int(?a);
    .sort
  #enddo
		  
#endprocedure



==> anc/1LoopBox_ReductionGB.m <==
(* ::Package:: *)

(*************************************************************************)
(* M. Barakat, R. Br\[UDoubleDot]ser, C. Fieker, T. Huber, and J. Piclum *)
(*                                                                       *)
(* IBP reduction code for the massless one-loop box integral             *)
(* family. For the reduction the rational Gr\[ODoubleDot]bner Basis is   *)
(* used. Integrals are entered as Int[a1,a2,a3,a4] and                   *)
(* reductions are performed with the command ReductionBox[<expr>],       *)
(* e.g. ReductionBox[Int[1,2,1,1]]. Used symbols are s12, s14 and d.     *)
(*************************************************************************)

ClearAll[ReductionBox,RuleGroebnerBasisBox,Int,s12,s14,d];

RuleGroebnerBasisBox={
	Int[a1_,a2_,a3_,a4_]:>-((a4 (2+2 a1+2 a3+2 a4-d) s14 Int[a1,a2,a3,1+a4])/((1+a1+a2+a3+a4-d) (2 a1+2 a2+2 a3+2 a4-d)))-(a3 (2+2 a2+2 a3+2 a4-d) s12 Int[a1,a2,1+a3,a4])/((1+a1+a2+a3+a4-d) (2 a1+2 a2+2 a3+2 a4-d))-(a3 a4 (4+2 a3+2 a4-d) s12 s14 Int[a1,a2,1+a3,1+a4])/((1+a1+a2+a3+a4-d) (2+a1+a2+a3+a4-d) (2 a1+2 a2+2 a3+2 a4-d))/;a3<=0&&a4<=0,
	Int[a1_,a2_,a3_,a4_]:>1/(2 (1+a1+a2+a3+a4-d) (2 a1+2 a2+2 a3+2 a4-d)) (-4 a1 s12+4 a1^2 s12-4 a2 s12+4 a1 a2 s12-4 a3 s12-4 a2 a3 s12-4 a3^2 s12-4 a4 s12+4 a1 a4 s12-4 a3 a4 s12+2 d s12-2 a1 d s12+2 a3 d s12+4 s14+8 a1 s14+4 a1^2 s14+4 a2 s14+4 a1 a2 s14+8 a3 s14+8 a1 a3 s14+4 a2 a3 s14+4 a3^2 s14+4 a4 s14+4 a1 a4 s14+4 a2 a4 s14+4 a3 a4 s14-4 d s14-4 a1 d s14-2 a2 d s14-4 a3 d s14-2 a4 d s14+d^2 s14) Int[a1,a2,1+a3,a4]+(2 (-1+a1) (1+a3) s12 Int[a1,a2,2+a3,-1+a4])/((1+a1+a2+a3+a4-d) (2 a1+2 a2+2 a3+2 a4-d))+((1+a3) (2+2 a1+2 a2+2 a3-d) (4+2 a3+2 a4-d) s12 s14 Int[a1,a2,2+a3,a4])/(2 (1+a1+a2+a3+a4-d) (2+a1+a2+a3+a4-d) (2 a1+2 a2+2 a3+2 a4-d))/;a3<=-1,
	Int[a1_,a2_,a3_,a4_]:>(2 (-1+a2) (1+a4) s14 Int[a1,a2,-1+a3,2+a4])/((1+a1+a2+a3+a4-d) (2 a1+2 a2+2 a3+2 a4-d))+1/(2 (1+a1+a2+a3+a4-d) (2 a1+2 a2+2 a3+2 a4-d)) (4 s12+4 a1 s12+8 a2 s12+4 a1 a2 s12+4 a2^2 s12+4 a3 s12+4 a1 a3 s12+4 a2 a3 s12+8 a4 s12+4 a1 a4 s12+8 a2 a4 s12+4 a3 a4 s12+4 a4^2 s12-4 d s12-2 a1 d s12-4 a2 d s12-2 a3 d s12-4 a4 d s12+d^2 s12-4 a1 s14-4 a2 s14+4 a1 a2 s14+4 a2^2 s14-4 a3 s14+4 a2 a3 s14-4 a4 s14-4 a1 a4 s14-4 a3 a4 s14-4 a4^2 s14+2 d s14-2 a2 d s14+2 a4 d s14) Int[a1,a2,a3,1+a4]+((1+a4) (2+2 a1+2 a2+2 a4-d) (4+2 a3+2 a4-d) s12 s14 Int[a1,a2,a3,2+a4])/(2 (1+a1+a2+a3+a4-d) (2+a1+a2+a3+a4-d) (2 a1+2 a2+2 a3+2 a4-d))/;a4<=-1,
	Int[a1_,a2_,a3_,a4_]:>(4 (-1+a2) (-1+a1+a2+a3+a4-d) (a1+a2+a3+a4-d) Int[a1,a2,-1+a3,-1+a4])/((-1+a4) (2 a1+2 a4-d) (2 a3+2 a4-d) s12 s14)+(2 (-1+a1+a2+a3+a4-d) (a1+a2+a3+a4-d) (-2+2 a1+2 a3+2 a4-d) Int[a1,a2,a3,-2+a4])/((-1+a4) (2 a1+2 a4-d) (2 a3+2 a4-d) s12 s14)-1/((-1+a4) (2 a1+2 a4-d) (2 a3+2 a4-d) s12 s14) (a1+a2+a3+a4-d) (-4 a1 s12+4 a1 a2 s12+4 a1 a3 s12-4 a4 s12+4 a1 a4 s12+4 a2 a4 s12+4 a3 a4 s12+4 a4^2 s12+2 d s12-2 a1 d s12-2 a2 d s12-2 a3 d s12-4 a4 d s12+d^2 s12-4 s14+4 a1 s14-4 a2 s14+4 a1 a2 s14+4 a3 s14+4 a2 a3 s14+8 a4 s14-4 a1 a4 s14+4 a2 a4 s14-4 a3 a4 s14-4 a4^2 s14-2 d s14-2 a2 d s14+2 a4 d s14) Int[a1,a2,a3,-1+a4]/;a4>1,
	Int[a1_,a2_,a3_,a4_]:>(2 (-1+a1+a2+a3+a4-d) (a1+a2+a3+a4-d) (-2+2 a2+2 a3+2 a4-d) Int[a1,a2,-2+a3,a4])/((-1+a3) (2 a2+2 a3-d) (2 a3+2 a4-d) s12 s14)+(4 (-1+a1) (-1+a1+a2+a3+a4-d) (a1+a2+a3+a4-d) Int[a1,a2,-1+a3,-1+a4])/((-1+a3) (2 a2+2 a3-d) (2 a3+2 a4-d) s12 s14)+1/((-1+a3) (2 a2+2 a3-d) (2 a3+2 a4-d) s12 s14) (a1+a2+a3+a4-d) (4 s12+4 a1 s12-4 a2 s12-4 a1 a2 s12-8 a3 s12-4 a1 a3 s12+4 a2 a3 s12+4 a3^2 s12-4 a4 s12-4 a1 a4 s12+4 a3 a4 s12+2 d s12+2 a1 d s12-2 a3 d s12+4 a2 s14-4 a1 a2 s14+4 a3 s14-4 a1 a3 s14-4 a2 a3 s14-4 a3^2 s14-4 a2 a4 s14-4 a3 a4 s14-2 d s14+2 a1 d s14+2 a2 d s14+4 a3 d s14+2 a4 d s14-d^2 s14) Int[a1,a2,-1+a3,a4]/;a3>1,
	Int[a1_,a2_,a3_,a4_]:>(4 (-1+a4) (-1+a1+a2+a3+a4-d) (a1+a2+a3+a4-d) Int[a1,-1+a2,-1+a3,a4])/((-1+a2) (2 a1+2 a2-d) (2 a2+2 a3-d) s12 s14)+(2 (-2+2 a1+2 a2+2 a3-d) (-1+a1+a2+a3+a4-d) (a1+a2+a3+a4-d) Int[a1,-1+a2,a3,-1+a4])/((-1+a2) (2 a1+2 a2-d) (2 a2+2 a3-d) s12 s14)-((a1+a2+a3+a4-d) (-2+2 a2+2 a3+2 a4-d) Int[a1,-1+a2,a3,a4])/((-1+a2) (2 a2+2 a3-d) s14)/;a2>1,
	Int[a1_,a2_,a3_,a4_]:>(2 (-1+a1+a2+a3+a4-d) (a1+a2+a3+a4-d) (-2+2 a1+2 a2+2 a4-d) Int[-1+a1,a2,-1+a3,a4])/((-1+a1) (2 a1+2 a2-d) (2 a1+2 a4-d) s12 s14)+(4 (-1+a3) (-1+a1+a2+a3+a4-d) (a1+a2+a3+a4-d) Int[-1+a1,a2,a3,-1+a4])/((-1+a1) (2 a1+2 a2-d) (2 a1+2 a4-d) s12 s14)-((a1+a2+a3+a4-d) (-2+2 a1+2 a3+2 a4-d) Int[-1+a1,a2,a3,a4])/((-1+a1) (2 a1+2 a4-d) s12)/;a1>1,
	Int[a1_,a2_,a3_,a4_]:>Int[1+a1,a2,-1+a3,a4]-((1+a1-a3) s12 Int[1+a1,a2,a3,a4])/(1+a1+a2+a3+a4-d)/;a1<=0,Int[a1_,a2_,a3_,a4_]:>Int[a1,1+a2,a3,-1+a4]-((1+a2-a4) s14 Int[a1,1+a2,a3,a4])/(1+a1+a2+a3+a4-d)/;a2<=0
};

ReductionBox[expr_]:=FixedPoint[Collect[#/.RuleGroebnerBasisBox,_Int,Together]&,expr];


ReductionBox[Int[1,2,1,2]]


==> anc/1LoopBox_ReductionNF.m <==
(**********************************************************************************)
(*                                                                                *)
(* Implementation of normal-form IBPs for the 1-loop box as recurrence relations. *)
(*                                                                                *)
(* M. Barakat, R. Brüser, C. Fieker, T. Huber, J. Piclum                          *)
(*                                                                                *)
(* Note that we here use B[0, 1, 1, 1] and B[1, 0, 1, 1] as master integrals      *)
(* instead of B[1, 1, 0, 1] and B[1, 1, 1, 0] corresponding to the standard       *)
(* monimials D3 and D4. However, due to the integral's symmetries, we have        *)
(* B[0, 1, 1, 1] = B[1, 1, 0, 1] and  B[1, 0, 1, 1] = B[1, 1, 1, 0].              *)
(*                                                                                *)
(**********************************************************************************)


ClearAll[B, d, xx, a1, a2, a3, a4, s12, s14];

(* scaleless integrals *)

B[a1_,a2_,a3_,a4_] /; ((a1 <= 0) && (a2 <= 0)) = 0;
B[a1_,a2_,a3_,a4_] /; ((a1 <= 0) && (a4 <= 0)) = 0;
B[a1_,a2_,a3_,a4_] /; ((a2 <= 0) && (a3 <= 0)) = 0;
B[a1_,a2_,a3_,a4_] /; ((a3 <= 0) && (a4 <= 0)) = 0;


(* all indices positive; a1 and a2 may also be non-positive *)
(* -> normal-form IBPs can be used directly                 *)

B[a1_ /; (a1 > 1), a2_, a3_ /; (a3 > 0), a4_ /; (a4 > 0)] :=
    1/(a1 - 1)*(-2*(d - 2*(a1 - 1) - 2*a2 - 2*a4)*(d - (a1 - 1) - a2 - a3 - a4)*(d - (a1 - 1) - a2 - a3 - a4 - 1)/
	  ((d - 2*(a1 - 1) - 2*a2 - 2)*(d - 2*(a1 - 1) - 2*a4 - 2)*s12*s14)*
	  B[(a1 - 1), a2, a3 - 1, a4] +
	  4*(a3 - 1)*(d - (a1 - 1) - a2 - a3 - a4)*(d - (a1 - 1) - a2 - a3 - a4 - 1)/
	  ((d - 2*(a1 - 1) - 2*a2 - 2)*(d - 2*(a1 - 1) - 2*a4 - 2)*s12*s14)*
	  B[(a1 - 1), a2, a3, a4 - 1] +
	  (d - 2*(a1 - 1) - 2*a3 - 2*a4)*(d - (a1 - 1) - a2 - a3 - a4 - 1)/((d - 2*(a1 - 1) - 2*a4 - 2)*s12)*
	  B[(a1 - 1), a2, a3, a4]);

B[a1_, a2_ /; (a2 > 1), a3_ /; (a3 > 0), a4_ /; (a4 > 0)] :=
    1/(a2 - 1)*(4*(d -  a1 - (a2 - 1) - a3 - a4)*(a4 - 1)*(d - a1 - (a2 - 1) - a3 - a4 - 1)/
	  ((d - 2*a1 - 2*(a2 - 1) - 2)*(d - 2*(a2 - 1) - 2*a3 - 2)*s12*s14)*
	  B[a1, (a2 - 1), a3 - 1, a4] -
	  2*(d - 2*a1 - 2*(a2 - 1) - 2*a3)*(d -  a1 - (a2 - 1) - a3 - a4)*(d - a1 - (a2 - 1) - a3 - a4 - 1)/
	  ((d - 2*a1 - 2*(a2 - 1) - 2)*(d - 2*(a2 - 1) - 2*a3 - 2)*s12*s14)*
	  B[a1, (a2 - 1), a3, a4 - 1] +
	  (d - 2*(a2 - 1) - 2*a3 - 2*a4)*(d - a1 - (a2 - 1) - a3 - a4 - 1)/((d - 2*(a2 - 1) - 2*a3 - 2)*s14)*
	  B[a1, (a2 - 1), a3, a4]);

B[a1_, a2_, a3_ /; (a3 > 1), a4_ /; (a4 > 0)] :=
    1/(a3 - 1)*(-2*(d - 2*a2 - 2*(a3 - 1) - 2*a4)*(d - a1 - a2 - (a3 - 1) - a4)*(d - a1 - a2 - (a3 - 1) - a4 - 1)/
	  ((d - 2*a2 - 2*(a3 - 1) - 2)*(d - 2*(a3 - 1) - 2*a4 - 2)*s12*s14)*
	  B[a1, a2, (a3 - 1) - 1, a4] +
	  4*(a1 - 1)*(d - a1 - a2 - (a3 - 1) - a4)*(d - a1 - a2 - (a3 - 1) - a4 - 1)/
	  ((d - 2*a2 - 2*(a3 - 1) - 2)*(d - 2*(a3 - 1) - 2*a4 - 2)*s12*s14)*
	  B[a1, a2, (a3 - 1), a4 - 1] +
	  ((d - 2*a1 - 2*(a3 - 1) - 2*a4)*(d - a1 - a2 - (a3 - 1) - a4 - 1)/((d - 2*(a3 - 1) - 2*a4 - 2)*s12) -
	   2*(a1 - (a3 - 1))*(d - 2*a2 - 2*(a3 - 1) - 2*a4)*(d - a1 - a2 - (a3 - 1) - a4 - 1)/
	   ((d - 2*a2 - 2*(a3 - 1) - 2)*(d - 2*(a3 - 1) - 2*a4 - 2)*s14))*
	  B[a1, a2, (a3 - 1), a4]);

B[a1_, a2_, a3_ /; (a3 > 0), a4_ /; (a4 > 1)] :=
    1/(a4 - 1)*(4*(a2 - 1)*(d - a1 - a2 - a3 - (a4 - 1))*(d - a1 - a2 - a3 - (a4 - 1) - 1)/
	  ((d - 2*a1 - 2*(a4 - 1) - 2)*(d - 2*a3 - 2*(a4 - 1) - 2)*s12*s14)*
	  B[a1, a2, a3 - 1, (a4 - 1)] -
	  2*(d - 2*a1 - 2*a3 - 2*(a4 - 1))*(d - a1 - a2 - a3 - (a4 - 1))*(d - a1 - a2 - a3 - (a4 - 1) - 1)/
	  ((d - 2*a1 - 2*(a4 - 1) - 2)*(d - 2*a3 - 2*(a4 - 1) - 2)*s12*s14)*
	  B[a1, a2, a3, (a4 - 1) - 1] +
	  ((d - 2*a2 - 2*a3 - 2*(a4 - 1))*(d - a1 - a2 - a3 - (a4 - 1) - 1)/((d - 2*a3 - 2*(a4 - 1) - 2)*s14) -
	   2*(a2 - (a4 - 1))*(d - 2*a1 - 2*a3 - 2*(a4 - 1))(d - a1 - a2 - a3 - (a4 - 1) - 1)/
	   ((d - 2*a1 - 2*(a4 - 1) - 2)*(d - 2*a3 - 2*(a4 - 1) - 2)*s12))*
	  B[a1, a2, a3, (a4 - 1)]);


(* use symmetry for cases with non-positive a3 or a4 *)

B[a1_ /; (a1 > 0), a2_, a3_ /; (a3 <= 0), a4_] := B[a3, a2, a1, a4];
B[a1_, a2_ /; (a2 > 0), a3_, a4_ /; (a4 <= 0)] := B[a1, a4, a3, a2];


(* non-positive a1 and negative a3                           *)
(* -> use NF(a3 D3-) and NF(a1 D1-) for a1 == 0  to raise a3 *)

B[a1_ /; (a1 <= 0), a2_ /; (a2 > 0), a3_ /; (a3 < 0), a4_ /; (a4 > 0)] :=
    (d - 2*a2 - 2*(a3 + 1) - 2)*(d - 2*(a3 + 1) - 2*a4 - 2)*s12*s14/
    (2*(d - 2*a2 - 2*(a3 + 1) - 2*a4)*(d - a1 - a2 - (a3 + 1) - a4)*(d - a1 - a2 - (a3 + 1) - a4 - 1))*
    (-(a3 + 1)*B[a1, a2, (a3 + 1) + 1, a4] +
     4*(a1 - 1)*(d - a1 - a2 - (a3 + 1) - a4)*(d - a1 - a2 - (a3 + 1) - a4 - 1)/
     ((d - 2*a2 - 2*(a3 + 1) - 2)*(d - 2*(a3 + 1) - 2*a4 - 2)*s12*s14)*
     B[a1, a2, (a3 + 1), a4 - 1] +
     ((d - 2*a1 - 2*(a3 + 1) - 2*a4)*(d - a1 - a2 - (a3 + 1) - a4 - 1)/((d - 2*(a3 + 1) - 2*a4 - 2)*s12) -
      2*(a1 - (a3 + 1))*(d - 2*a2 - 2*(a3 + 1) - 2*a4)*(d - a1 - a2 - (a3 + 1) - a4 - 1)/
      ((d - 2*a2 - 2*(a3 + 1) - 2)*(d - 2*(a3 + 1) - 2*a4 - 2)*s14))*
     B[a1, a2, (a3 + 1), a4]);

B[a1_ /; (a1 == 0), a2_, a3_ /; (a3 <= 0), a4_ /; (a4 > 0)] :=
    (d - 2*a1 - 2*a2 - 2)*(d - 2*a1 - 2*a4 - 2)*s12*s14/
    (2*(d - 2*a1 - 2*a2 - 2*a4)*(d - a1 - a2 - (a3 + 1) - a4)*(d - a1 - a2 - (a3 + 1) - a4 - 1))*
    (4*((a3 + 1) - 1)*(d - a1 - a2 - (a3 + 1) - a4)*(d - a1 - a2 - (a3 + 1) - a4 - 1)/
     ((d - 2*a1 - 2*a2 - 2)*(d - 2*a1 - 2*a4 - 2)*s12*s14)*
     B[a1, a2, (a3 + 1), a4 - 1] +
     (d - 2*a1 - 2*(a3 + 1) - 2*a4)*(d - a1 - a2 - (a3 + 1) - a4 - 1)/((d - 2*a1 - 2*a4 - 2)*s12)*
     B[a1, a2, (a3 + 1), a4]);


(* negative a1                                            *)
(* -> use symmetry for a3 == 0 and NF(a1 D1-) to raise a1 *)

B[a1_ /; (a1 < 0), a2_, a3_ /; (a3 == 0), a4_] := B[a3, a2, a1, a4];

B[a1_ /; (a1 < 0), a2_ /; (a2 > 0), a3_ /; (a3 > 0), a4_ /; (a4 > 0)] :=
    (d - 2*a1 - 2*a4 - 2)*s12/((d - 2*a1 - 2*a3 - 2*a4)*(d - a1 - a2 - a3 - a4 - 1))*
    (a1*B[a1 + 1, a2, a3, a4] +
     2*(d - 2*a1 - 2*a2 - 2*a4)*(d - a1 - a2 - a3 - a4)*(d - a1 - a2 - a3 - a4 - 1)/
     ((d - 2*a1 - 2*a2 - 2)*(d - 2*a1 - 2*a4 - 2)*s12*s14)*
     B[a1, a2, a3 - 1, a4] -
     4*(a3 - 1)*(d - a1 - a2 - a3 - a4)*(d - a1 - a2 - a3 - a4 - 1)/
     ((d - 2*a1 - 2*a2 - 2)*(d - 2*a1 - 2*a4 - 2)*s12*s14)*
     B[a1, a2, a3, a4 - 1]);


(* non-positive a2 and negative a4                           *)
(* -> use NF(a4 D4-) and NF(a2 D2-) for a2 == 0  to raise a4 *)

B[a1_ /; (a1 > 0), a2_ /; (a2 <= 0), a3_ /; (a3 > 0), a4_ /; (a4 < 0)] :=
    (d - 2*a1 - 2*(a4 + 1) - 2)*(d - 2*a3 - 2*(a4 + 1) - 2)*s12*s14/
    (2*(d - 2*a1 - 2*a3 - 2*(a4 + 1))*(d - a1 - a2 - a3 - (a4 + 1))*(d - a1 - a2 - a3 - (a4 + 1) - 1))*
    (-(a4 + 1)*B[a1, a2, a3, (a4 + 1) + 1] +
     4*(a2 - 1)*(d - a1 - a2 - a3 - (a4 + 1))*(d - a1 - a2 - a3 - (a4 + 1) - 1)/
     ((d - 2*a1 - 2*(a4 + 1) - 2)*(d - 2*a3 - 2*(a4 + 1) - 2)*s12*s14)*
     B[a1, a2, a3 - 1, (a4 + 1)] +
     ((d - 2*a2 - 2*a3 - 2*(a4 + 1))*(d - a1 - a2 - a3 - (a4 + 1) - 1)/((d - 2*a3 - 2*(a4 + 1) - 2)*s14) -
      2*(a2 - (a4 + 1))*(d - 2*a1 - 2*a3 - 2*(a4 + 1))*(d - a1 - a2 - a3 - (a4 + 1) - 1)/
      ((d - 2*a1 - 2*(a4 + 1) - 2)*(d - 2*a3 - 2*(a4 + 1) - 2)*s12))*
     B[a1, a2, a3, (a4 + 1)]);

B[a1_, a2_ /; (a2 == 0), a3_ /; (a3 > 0), a4_ /; (a4 <= 0)] :=
    (d - 2*a1 - 2*a2 - 2)*(d - 2*a2 - 2*a3 - 2)*s12*s14/
    (2*(d - 2*a1 - 2*a2 - 2*a3)*(d - a1 - a2 - a3 - (a4 + 1))*(d - a1 - a2 - a3 - (a4 + 1) - 1))*
    (4*((a4 + 1) - 1)*(d - a1 - a2 - a3 - (a4 + 1))*(d - a1 - a2 - a3 - (a4 + 1) - 1)/
     ((d - 2*a1 - 2*a2 - 2)*(d - 2*a2 - 2*a3 - 2)*s12*s14)*
     B[a1, a2, a3 - 1, (a4 + 1)] +
     (d - 2*a2 - 2*a3 - 2*(a4 + 1))*(d - a1 - a2 - a3 - (a4 + 1) - 1)/((d - 2*a2 - 2*a3 - 2)*s14)*
     B[a1, a2, a3, (a4 + 1)]);


(* negative a2                                            *)
(* -> use symmetry for a4 == 0 and NF(a2 D2-) to raise a2 *)

B[a1_, a2_ /; (a2 < 0), a3_, a4_ /; (a4 == 0)] := B[a1, a4, a3, a2];

B[a1_ /; (a1 > 0), a2_ /; (a2 < 0), a3_ /; (a3 > 0), a4_ /; (a4 > 0)] :=
    (d - 2*a2 - 2*a3 - 2)*s14/((d - 2*a2 - 2*a3 - 2*a4)*(d - a1 - a2 - a3 - a4 - 1))*
    (a2*B[a1, a2 + 1, a3, a4] -
     4*(a4 - 1)*(d - a1 - a2 - a3 - a4)*(d - a1 - a2 - a3 - a4 - 1)/
     ((d - 2*a1 - 2*a2 - 2)*(d - 2*a2 - 2*a3 - 2)*s12*s14)*
     B[a1, a2, a3 - 1, a4] +
     2*(d - 2*a1 - 2*a2 - 2*a3)*(d - a1 - a2 - a3 - a4)*(d - a1 - a2 - a3 - a4 - 1)/
     ((d - 2*a1 - 2*a2 - 2)*(d - 2*a2 - 2*a3 - 2)*s12*s14)*
     B[a1, a2, a3, a4 - 1]);


Collect[B[2,2,2,2], {_B, s12, s14}, Factor]


==> anc/1LoopBox_SpecialIBPs.m <==
(* The six special IBP relations for the 1-loop box. *)

(* We use the notation D1m, D2m, D3m, D4m for D_1^-, D_2^-, D_3^-, D_4^-. *)
(* All Di and Dim should be considered to the right of all ai.            *)

r[1] = (-a1 - a2 - a3 - a4 + d)*D2 + (a1 + a2 + a3 + a4 - d)*D4 + (-a2 + a4)*s14;
r[2] = (-a1 - a2 - a3 - a4 + d)*D1 + (a1 + a2 + a3 + a4 - d)*D3 + (-a1 + a3)*s12;
r[3] = 2*(-1 + a1 + a2 + a3 + a4 - d)*D4^2 + (1 - a4)*D2*s12 + (1 - a4)*D1*s14 +
    (1 - a4)*s12*s14 + D3*(-2*(-1 + a1 + a2 + a3 + a4 - d)*D4 + (1 - a4)*s14) +
    D4*((1 - 2*a2 - 2*a3 - a4 + d)*s12 - 2*(1 + a2 - a4)*s14);
r[4] = 2*(-1 + a1 + a2 + a3 + a4 - d)*D3^2 + (1 - a3)*D2*s12 + (1 - a3)*D4*s12 +
    (1 - a3)*D1*s14 + (1 - a3)*s12*s14 +
    D3*(-2*(-1 + a1 + a2 + a3 + a4 - d)*D4 - 2*(1 + a1 - a3)*s12 + (1 - 2*a1 - a3 - 2*a4 + d)*s14);
r[5] = D1*((-1 + a2)*D3*D4 + D2*((-1 + a4)*D3 + (-1 + a3)*D4)) +
    D2*((-1 + a1)*D3*D4 + (-1 + a3)*D4*s12) +
    D3*((-2 + a1 + a2 + a3 + a4 - d)*D4^2 + (-1 - a2 + a4)*D4*s14);
r[6] = (1 - a1)*D2*D3*D4 + (2 - a1 - a2 - a3 - a4 + d)*D3^2*D4 + (1 + a1 - a3)*D3*D4*s12 +
    D1*(D2*((1 - a4)*D3 + (1 - a3)*D4) + D3*((1 - a2)*D4 + (1 - a4)*s14));


==> anc/1LoopBox_tau.m <==
(* The certificate of polynomiality matrix tau for the one-loop box. *)

(* We use the notation D1m, D2m, D3m, D4m for D_1^-, D_2^-, D_3^-, D_4^-. *)
(* All Di and Dim should be considered to the right of all ai.            *)


tau = {{2*(a1 - a3)*(6 + 2*a1 + 2*a2 + 4*a3 + 6*a4 - 3*d)*s12 + 
   D4*(4*(-1 + a3)*(2 + 2*a1 + a2 + 2*a3 + 3*a4 - 2*d) + 
     2*a1*(2 + 2*a1 + 2*a4 - d)*D1m*s12) + 
   D2*(-2*(-8 + 2*a1 + 2*a1^2 - 2*a2 + 2*a1*a2 - 4*a3 + 6*a1*a3 + 2*a3^2 - 
       8*a4 + 4*a1*a4 + 4*a3*a4 + 5*d - 3*a1*d - 2*a3*d) + 
     D3*(-4*a1*(1 + a1 + a3 + 2*a4 - d)*D1m + 
       2*(-5 + 4*a1 + a1^2 - a2 + a1*a2 - 3*a3 + 3*a1*a3 - 5*a4 + a1*a4 - 
         2*a3*a4 - 4*a4^2 + 2*d - 2*a1*d + 2*a4*d)*D4m) - 
     2*a1*(2 + 2*a1 + 2*a4 - d)*D1m*s12 + 
     2*(-5 - a1 - a2 + 2*a3 + a1*a3 + a2*a3 + 3*a3^2 - 3*a4 - 2*a1*a4 + 
       5*a3*a4 + 2*d - 2*a3*d)*D4m*s12) - (2 + 2*a1 + 2*a4 - d)*
    (1 + 2*a1 + a3 + 2*a4 - d)*s14 + 
   D1*(-2*(-1 + a2)*(6 + 2*a1 + 2*a2 + 4*a3 + 4*a4 - 3*d) + 
     2*(-1 + a2)*(5 + a1 + a2 + 3*a3 + 3*a4 - 2*d)*D3*D4m + 
     D2*(-2*a3*(6 + 2*a1 + 2*a2 + 4*a3 + 4*a4 - 3*d)*D3m + 
       2*(-5 - a1 - a2 + 2*a3 + a1*a3 + a2*a3 + 3*a3^2 - 9*a4 - 2*a1*a4 - 
         2*a2*a4 - a3*a4 - 4*a4^2 + 2*d - 2*a3*d + 3*a4*d)*D4m + 
       2*(1 + a4)*(5 + a1 + a2 + 3*a3 + 3*a4 - 2*d)*D3*D4m^2) - 
     2*a4*(8 + 2*a1 + 4*a3 + 6*a4 - 3*d)*D4m*s14) + 
   D3*(2*(2*a1 + 2*a1^2 + 2*a1*a2 + 2*a2^2 + 2*a1*a3 + 4*a4 + 6*a1*a4 + 
       4*a3*a4 + 6*a4^2 - d - 3*a1*d - a2*d - a3*d - 5*a4*d + d^2) + 
     (4*a1*(1 + a1 + a3 + 2*a4 - d)*D1m + 4*a2*(1 + a1 + a3 + 2*a4 - d)*D2m)*
      D4 + a1*(2 + 2*a1 + 2*a4 - d)*D1m*s14 + 
     a2*(2 + 2*a1 + 4*a3 + 6*a4 - 3*d)*D2m*s14 + 
     (10 + 2*a1 - 8*a2 - 2*a1*a2 - 2*a2^2 + 6*a3 - 6*a2*a3 + 20*a4 + 
       2*a1*a4 - 6*a2*a4 + 4*a3*a4 + 6*a4^2 - 4*d + 4*a2*d - 3*a4*d)*D4m*
      s14), 2*(-7 + a1 - 3*a2 - 6*a3 + a1*a3 - a2*a3 - a3^2 - 7*a4 - 
     2*a2*a4 - 3*a3*a4 - 2*a4^2 + 5*d + a2*d + 2*a3*d + 3*a4*d - d^2)*D2 - 
   2*(a1 - a3)*(6 + 2*a1 + 2*a2 + 4*a3 + 6*a4 - 3*d)*s12 + 
   D4*(-4*(-1 + a3)*(2 + 2*a1 + a2 + 2*a3 + 3*a4 - 2*d) - 
     2*a1*(2 + 2*a1 + 2*a4 - d)*D1m*s12) + (2 + 2*a1 + 2*a4 - d)*
    (1 + 2*a1 + a3 + 2*a4 - d)*s14 + 
   D3*(2*(7 + 7*a1 + 6*a2 + a1*a2 + a2^2 + 9*a3 + 2*a1*a3 + 3*a2*a3 + 
       2*a3^2 + 9*a4 + 3*a2*a4 + 2*a3*a4 - 2*a4^2 - 8*d - a1*d - 2*a2*d - 
       3*a3*d - a4*d + d^2) + (-4*a1*(1 + a1 + a3 + 2*a4 - d)*D1m - 
       4*a2*(1 + a1 + a3 + 2*a4 - d)*D2m)*D4 - 
     a2*(2 + 2*a1 + 4*a3 + 6*a4 - 3*d)*D2m*s14) + 
   D1*(2*(-1 + a2)*(6 + 2*a1 + 2*a2 + 4*a3 + 4*a4 - 3*d) + 
     D2*(2*a3*(6 + 2*a1 + 2*a2 + 4*a3 + 4*a4 - 3*d)*D3m + 
       2*a4*(4 + 2*a3 + 2*a4 - d)*D4m) + 2*a4*(8 + 2*a1 + 4*a3 + 6*a4 - 3*d)*
      D4m*s14), 2*(-7 + a1 - 3*a2 - 6*a3 + a1*a3 - a2*a3 - a3^2 - 7*a4 - 
     2*a2*a4 - 3*a3*a4 - 2*a4^2 + 5*d + a2*d + 2*a3*d + 3*a4*d - d^2)*D2 + 
   2*(1 + a1 + a2 + a3 + a4 - d)*(2 + 2*a1 + 2*a4 - d)*D4 + 
   (2 + 2*a1 + 2*a4 - d)*(1 + 2*a1 + a3 + 2*a4 - d)*s14 + 
   D1*(2*(6*a1 + 2*a1^2 + 12*a2 + 6*a1*a2 + 4*a2^2 + 6*a3 + 6*a1*a3 + 
       10*a2*a3 + 4*a3^2 + 8*a4 + 8*a1*a4 + 12*a2*a4 + 10*a3*a4 + 6*a4^2 - 
       6*d - 5*a1*d - 8*a2*d - 7*a3*d - 9*a4*d + 3*d^2) + 
     D2*(2*a3*(6 + 2*a1 + 2*a2 + 4*a3 + 4*a4 - 3*d)*D3m + 
       2*a4*(4 + 2*a3 + 2*a4 - d)*D4m) + 2*a4*(8 + 2*a1 + 4*a3 + 6*a4 - 3*d)*
      D4m*s14), D1*(2*(-1 + a2)*(5 + a1 + a2 + 3*a3 + 3*a4 - 2*d)*D3*D4m + 
     D2*(2*(-5 - a1 - a2 + 2*a3 + a1*a3 + a2*a3 + 3*a3^2 - 5*a4 - 2*a1*a4 - 
         2*a2*a4 + a3*a4 - 2*a4^2 + 2*d - 2*a3*d + 2*a4*d)*D4m + 
       2*(1 + a4)*(5 + a1 + a2 + 3*a3 + 3*a4 - 2*d)*D3*D4m^2)) + 
   D2*(-2*(-2 + 2*a1^2 + 2*a1*a2 + 2*a3 + 6*a1*a3 + 2*a2*a3 + 4*a3^2 - 2*a4 + 
       4*a1*a4 + 2*a2*a4 + 8*a3*a4 + 2*a4^2 + d - 3*a1*d - a2*d - 5*a3*d - 
       3*a4*d + d^2) + D3*(-4*a1*(1 + a1 + a3 + 2*a4 - d)*D1m + 
       2*(10*a1 + 2*a1^2 + 5*a2 + 3*a1*a2 + a2^2 + 5*a3 + 7*a1*a3 + 4*a2*a3 + 
         3*a3^2 + 4*a4 + 6*a1*a4 + 5*a2*a4 + 5*a3*a4 - 5*d - 5*a1*d - 
         3*a2*d - 5*a3*d - 4*a4*d + 2*d^2)*D4m) - 2*a1*(2 + 2*a1 + 2*a4 - d)*
      D1m*s12 + 2*(-5 - a1 - a2 + 2*a3 + a1*a3 + a2*a3 + 3*a3^2 - 3*a4 - 
       2*a1*a4 + 5*a3*a4 + 2*d - 2*a3*d)*D4m*s12) + 
   D3*(-2*(-2 - 2*a1 + 2*a2 + 2*a1*a2 + 2*a1*a3 + 4*a2*a3 + 2*a3^2 - 2*a4 + 
       2*a1*a4 + 6*a2*a4 + 4*a3*a4 + 2*a4^2 + d - a1*d - 3*a2*d - 3*a3*d - 
       3*a4*d + d^2) - a4*(2 + 2*a1 + 4*a3 + 6*a4 - 3*d)*D4m*s14)}, 
 {D2*(2*(-1 + a4)*(2*a3 + 2*a4 - d) + (2*a1*(2*a3 + 2*a4 - d)*D1m + 
       2*a3*(2*a3 + 2*a4 - d)*D3m)*D4) + 
   (-2 - 6*a2 - 4*a1*a2 - 4*a2^2 - 6*a3 - 4*a1*a3 - 4*a2*a3 - 2*a4 - 
     4*a1*a4 - 2*a2*a4 + 2*a3*a4 + 3*d + 2*a1*d + 4*a2*d + 2*a3*d + a4*d - 
     d^2)*s12 + D4*(2 + 2*a1 + 2*a1^2 + 6*a2 + 4*a1*a2 + 4*a2^2 + 8*a3 + 
     14*a2*a3 + 6*a3^2 + 2*a4 - 2*a1*a4 + 8*a2*a4 + 4*a3*a4 - 4*d - a1*d - 
     8*a2*d - 7*a3*d - 2*a4*d + 2*d^2 + (2*a2 + 4*a1*a2 + 2*a2^2 + 4*a1*a3 - 
       2*a2*a3 - 4*a3^2 + 4*a1*a4 - 4*a3*a4 - 2*a1*d - a2*d + 2*a3*d)*D2m*
      s12 - 2*a3*(2*a3 + 2*a4 - d)*D3m*s12) + 2*(-1 + a4)*(2*a3 + 2*a4 - d)*
    s14 + D1*(-((-1 + a4)*(4 + 2*a1 + 4*a2 + 8*a3 + 6*a4 - 5*d)) + 
     (-(a2*(4 + 2*a1 + 4*a2 + 8*a3 + 6*a4 - 5*d)*D2m) - 
       a3*(4 + 2*a1 + 4*a2 + 8*a3 + 6*a4 - 5*d)*D3m)*D4 - 
     2*(-1 + a4)*(2*a3 + 2*a4 - d)*D2m*s14) + 
   D3*((-1 + a4)*(6 + 4*a1 + 6*a2 + 6*a3 + 4*a4 - 5*d) + 
     (a1*(2 + 2*a2 + 2*a3 - d)*D1m + a2*(2 + 2*a2 + 2*a3 - d)*D2m)*D4 + 
     2*(-1 + a4)*(2*a3 + 2*a4 - d)*D2m*s14), 
  2*(1 + a1 + a2 + a3 + a4 - d)*(2*a2 + 2*a3 + 2*a4 - d)*D2m*D3*D4 + 
   D4*(-4 - 6*a2 - 2*a2^2 - 6*a3 + 8*a1*a3 + 2*a3^2 - 2*a4 + 8*a1*a4 + 
     2*a2*a4 + 6*a3*a4 + 4*a4^2 + 4*d - 4*a1*d + a2*d - 3*a3*d - 5*a4*d + 
     d^2 + (-2*a2 - 4*a1*a2 - 2*a2^2 - 4*a1*a3 + 2*a2*a3 + 4*a3^2 - 4*a1*a4 + 
       4*a3*a4 + 2*a1*d + a2*d - 2*a3*d)*D2m*s12 + 2*a3*(2*a3 + 2*a4 - d)*D3m*
      s12) + D1*((-1 + a4)*(2 + 2*a2 + 6*a3 + 4*a4 - 3*d) + 
     (a2*(4 + 2*a1 + 4*a2 + 8*a3 + 6*a4 - 5*d)*D2m + 
       a3*(4 + 2*a1 + 4*a2 + 8*a3 + 6*a4 - 5*d)*D3m)*D4 + 
     2*(-1 + a4)*(2*a3 + 2*a4 - d)*D2m*s14), 
  -((2 + 2*a2 + 2*a3 - d)*(2 + a2 + a3 + a4 - d)*D4) + 
   D1*((-1 + a4)*(2 + 2*a2 + 2*a3 - d) + 
     ((6*a2 + 4*a1*a2 + 6*a2^2 + 4*a3 + 4*a1*a3 + 10*a2*a3 + 4*a3^2 + 4*a4 + 
         4*a1*a4 + 8*a2*a4 + 8*a3*a4 + 4*a4^2 - 2*d - 2*a1*d - 7*a2*d - 
         6*a3*d - 6*a4*d + 2*d^2)*D2m + a3*(4 + 2*a1 + 4*a2 + 4*a3 + 2*a4 - 
         3*d)*D3m)*D4 + 2*(-1 + a4)*(2*a3 + 2*a4 - d)*D2m*s14), 
  -2*(-1 + a4)*(1 + a1 + a2 + a3 + a4 - d)*D1 + 
   4*(-1 + a4)*(1 + a1 + a2 + a3 + a4 - d)*D3 + 
   (-2 - 6*a2 - 4*a1*a2 - 4*a2^2 - 6*a3 - 4*a1*a3 - 4*a2*a3 - 2*a4 - 
     4*a1*a4 - 2*a2*a4 + 2*a3*a4 + 3*d + 2*a1*d + 4*a2*d + 2*a3*d + a4*d - 
     d^2)*s12}, {-((a1 - a3)*(8 + 2*a1 + 2*a2 + 8*a3 + 10*a4 - 5*d)*s12) + 
   D4*(-6 - 8*a1 + 2*a1^2 + 6*a2 + 6*a1*a2 - 8*a3 + 8*a2*a3 - 6*a4 + 
     2*a1*a4 + 4*a2*a4 + 5*d - a1*d - 4*a2*d - 2*a3*(3 + a1 + a3 - d)*D3m*
      s12) + D2*(2*(-7 + a1 - 5*a3 + a1*a3 + a4 + 3*a1*a4 + 4*a3*a4 + 
       2*a4^2 + 3*d - a1*d - 2*a4*d) + 
     (2*a1*(5 + a1 + 4*a3 + 2*a4 - 2*d)*D1m + 
       2*a3*(5 + a1 + 4*a3 + 2*a4 - 2*d)*D3m)*D4 - 
     (-1 + a1)*(8 + 2*a1 + 2*a2 + 8*a3 + 8*a4 - 5*d)*D3*D4m - 
     2*a3*(2 + 3*a3 + 2*a4 - d)*D3m*s12 + 
     (8 + 2*a1 + 2*a2 - 2*a1*a3 - 2*a2*a3 - 8*a3^2 + 8*a4 + 2*a1*a4 - 
       10*a3*a4 - 5*d + 5*a3*d)*D4m*s12) + 
   (-12 - 4*a1 - 14*a3 - 2*a1*a3 + 2*a2*a3 - 4*a3^2 - 2*a3*a4 + 7*d + a1*d + 
     4*a3*d - d^2)*s14 + D1*(4 + 2*a1 + 4*a2 + 2*a3 + 2*a2*a3 - 10*a4 - 
     2*a1*a4 + 4*a2*a4 - 4*a3*a4 - 2*a4^2 - d - 2*a2*d + 3*a4*d + 
     (-(a2*(8 + 2*a1 + 4*a3 + 2*a4 - 3*d)*D2m) - 
       a3*(8 + 2*a1 + 4*a3 + 2*a4 - 3*d)*D3m)*D4 - 
     (-1 + a2)*(8 + 2*a1 + 2*a2 + 8*a3 + 8*a4 - 5*d)*D3*D4m + 
     D2*(2*a3*(2 + a3 + 2*a4 - d)*D3m + (8 + 2*a1 + 2*a2 - 2*a1*a3 - 
         2*a2*a3 - 8*a3^2 + 12*a4 - 6*a3*a4 + 4*a4^2 - 5*d + 5*a3*d - 2*a4*d)*
        D4m - (1 + a4)*(8 + 2*a1 + 2*a2 + 8*a3 + 8*a4 - 5*d)*D3*D4m^2) + 
     a3*(2 + 2*a3 + 2*a4 - d)*D3m*s14 + a4*(10 + 2*a1 + 8*a3 + 10*a4 - 5*d)*
      D4m*s14) + D3*(2*(1 + a1 + a2 + a3 + a4 - d)*(2*a2 + 2*a3 + 2*a4 - d) + 
     (-1 + a2 - a4)*(8 + 2*a1 + 2*a2 + 8*a3 + 10*a4 - 5*d)*D4m*s14), 
  -((-1 + a1)*(8 + 2*a1 + 2*a2 + 8*a3 + 8*a4 - 5*d)*D2) - 
   (8 + 2*a1 + 2*a2 + 8*a3 + 10*a4 - 5*d)*(1 + a1 + a2 + a3 + a4 - d)*D3 + 
   (a1 - a3)*(8 + 2*a1 + 2*a2 + 8*a3 + 10*a4 - 5*d)*s12 + 
   D4*(2 + 14*a1 + 10*a2 - 2*a1*a2 + 8*a3 + 4*a1*a3 + 2*a2*a3 + 2*a3^2 + 
     8*a4 + 2*a3*a4 - 9*d - 3*a1*d - 2*a2*d - 4*a3*d - 2*a4*d + 2*d^2 + 
     2*a3*(3 + a1 + a3 - d)*D3m*s12) + 
   D1*(-4*a2 + 6*a3 + 2*a1*a3 - 4*a2*a3 + 2*a3^2 + 16*a4 + 4*a1*a4 - 
     4*a2*a4 + 8*a3*a4 + 4*a4^2 - 3*d - a1*d + 2*a2*d - 3*a3*d - 6*a4*d + 
     d^2 + (a2*(8 + 2*a1 + 4*a3 + 2*a4 - 3*d)*D2m + 
       a3*(8 + 2*a1 + 4*a3 + 2*a4 - 3*d)*D3m)*D4 + 
     D2*(-3*a3*(2 + 2*a3 + 2*a4 - d)*D3m - 3*a4*(2 + 2*a3 + 2*a4 - d)*D4m) - 
     a3*(2 + 2*a3 + 2*a4 - d)*D3m*s14 - a4*(10 + 2*a1 + 8*a3 + 10*a4 - 5*d)*
      D4m*s14), -((-1 + a1)*(8 + 2*a1 + 2*a2 + 8*a3 + 8*a4 - 5*d)*D2) + 
   D1*(-8*a1 - 2*a1^2 - 12*a2 - 2*a1*a2 - 4*a3 - 6*a1*a3 - 10*a2*a3 - 
     4*a3^2 - 6*a4 - 8*a1*a4 - 12*a2*a4 - 10*a3*a4 - 6*a4^2 + 6*d + 5*a1*d + 
     6*a2*d + 7*a3*d + 9*a4*d - 3*d^2 + D2*(-3*a3*(2 + 2*a3 + 2*a4 - d)*D3m - 
       3*a4*(2 + 2*a3 + 2*a4 - d)*D4m) - a3*(2 + 2*a3 + 2*a4 - d)*D3m*s14 - 
     a4*(10 + 2*a1 + 8*a3 + 10*a4 - 5*d)*D4m*s14), 
  D1*(4 + 2*a1 + 8*a3 + 2*a1*a3 - 2*a2*a3 + 2*a3^2 + 6*a4 + 2*a1*a4 + 
     4*a3*a4 + 2*a4^2 - 4*d - a1*d - 3*a3*d - 3*a4*d + d^2 - 
     (-1 + a2)*(8 + 2*a1 + 2*a2 + 8*a3 + 8*a4 - 5*d)*D3*D4m + 
     D2*(-(a3*(2 + 4*a3 + 2*a4 - d)*D3m) + (8 + 2*a1 + 2*a2 - 2*a1*a3 - 
         2*a2*a3 - 8*a3^2 + 6*a4 - 12*a3*a4 - 2*a4^2 - 5*d + 5*a3*d + a4*d)*
        D4m - (1 + a4)*(8 + 2*a1 + 2*a2 + 8*a3 + 8*a4 - 5*d)*D3*D4m^2)) + 
   D2*(2 - 6*a1 - 4*a1^2 - 4*a1*a2 - 2*a3 - 14*a1*a3 - 6*a2*a3 - 6*a3^2 - 
     2*a4 - 10*a1*a4 - 4*a2*a4 - 10*a3*a4 - 4*a4^2 + d + 7*a1*d + 2*a2*d + 
     8*a3*d + 6*a4*d - 2*d^2 + (-16*a1 - 4*a1^2 - 8*a2 - 6*a1*a2 - 2*a2^2 - 
       8*a3 - 18*a1*a3 - 10*a2*a3 - 8*a3^2 - 10*a4 - 20*a1*a4 - 12*a2*a4 - 
       18*a3*a4 - 10*a4^2 + 8*d + 12*a1*d + 7*a2*d + 13*a3*d + 15*a4*d - 
       5*d^2)*D3*D4m - 2*a3*(2 + 3*a3 + 2*a4 - d)*D3m*s12 + 
     (8 + 2*a1 + 2*a2 - 2*a1*a3 - 2*a2*a3 - 8*a3^2 + 8*a4 + 2*a1*a4 - 
       10*a3*a4 - 5*d + 5*a3*d)*D4m*s12)}, 
 {2*(1 + a1 + a2 + a3 + a4 - d)*(2*a1 + 2*a3 + 2*a4 - d)*D4 - 
   (2 + 2*a1 + 2*a4 - d)*(1 + a1 + a2 + a3 + 2*a4 - d)*s12 + 
   D2*(-2*(-1 + a1)*(1 + a1 + a2 + a3 + a4 - d)*D3*D4m + 
     (2 + 2*a1 + 2*a2 - 2*a1*a3 - 2*a2*a3 - 2*a3^2 + 4*a4 + 2*a1*a4 - 
       2*a3*a4 + 2*a4^2 - 2*d + 2*a3*d - a4*d)*D4m*s12) + 
   D1*(-2*(-1 + a2)*(1 + a1 + a2 + a3 + a4 - d)*D3*D4m + 
     D2*(-2*(-1 + a3)*(1 + a1 + a2 + a3 + a4 - d)*D4m - 
       2*(1 + a4)*(1 + a1 + a2 + a3 + a4 - d)*D3*D4m^2) + 
     a4*(2 + 2*a1 + 2*a4 - d)*D4m*s14) + 
   D3*(4*(-1 + a2)*(1 + a1 + a2 + a3 + a4 - d) + 
     (-2 - 2*a1 + 2*a1*a2 + 2*a2^2 - 2*a3 + 2*a2*a3 - 4*a4 - 2*a1*a4 + 
       2*a2*a4 - 2*a4^2 + 2*d - 2*a2*d + a4*d)*D4m*s14), 
  -((1 + a1 + a2 + a3 + a4 - d)*(2*a1 + 2*a3 + 2*a4 - d)*D2) - 
   (1 + a1 + a2 + a3 + a4 - d)*(2*a1 + 2*a2 + 2*a4 - d)*D3 - 
   2*(1 + a1 + a2 + a3 + a4 - d)*(2*a1 + 2*a3 + 2*a4 - d)*D4 + 
   (2 + 2*a1 + 2*a4 - d)*(1 + a1 + a2 + a3 + 2*a4 - d)*s12 - 
   a4*(2 + 2*a1 + 2*a4 - d)*D1*D4m*s14, 
  -((1 + a1 + a2 + a3 + a4 - d)*(2*a1 + 2*a3 + 2*a4 - d)*D2) + 
   D1*(-((1 + a1 + a2 + a3 + a4 - d)*(2 + 2*a1 + 2*a4 - d)) - 
     a4*(2 + 2*a1 + 2*a4 - d)*D4m*s14), 
  D1*(-2*(-1 + a2)*(1 + a1 + a2 + a3 + a4 - d)*D3*D4m + 
     D2*(-2*(-1 + a3)*(1 + a1 + a2 + a3 + a4 - d)*D4m - 
       2*(1 + a4)*(1 + a1 + a2 + a3 + a4 - d)*D3*D4m^2)) + 
   D2*(-2*(1 + a1 + a2 + a3 + a4 - d)*(2*a1 + 2*a3 + 2*a4 - d) - 
     2*(1 + a1 + a2 + a3 + a4 - d)*(2*a1 + a2 + a3 + 2*a4 - d)*D3*D4m + 
     (2 + 2*a1 + 2*a2 - 2*a1*a3 - 2*a2*a3 - 2*a3^2 + 4*a4 + 2*a1*a4 - 
      2*a3*a4 + 2*a4^2 - 2*d + 2*a3*d - a4*d)*D4m*s12)}};


==> anc/2loopTapole_G.m <==
(* The reduced Gröbner basis G for the two-loop tadpole with three massive lines *)
(* over the rational double-shift algebra Y.                                     *)

(* We use the notation D1m, D2m, D3m for D_1^-, D_2^-, D_3^-.  *)
(* All Di and Dim should be considered to the right of all ai. *)

G = {{(-2 + a1 + 3*a2 - d)*D1 + (-2 + 3*a1 + a2 - d)*D2 + 
   (4 - 3*a1 - 3*a2 - 2*a3 + 2*d)*D3 - (a1 + a2 + 4*a3 - 2*d)*m^2 + 
   6*a3*D3m*m^4}, {(-2 + a1 + 3*a3 - d)*D1 + (4 - 3*a1 - 2*a2 - 3*a3 + 2*d)*
    D2 + (-2 + 3*a1 + a3 - d)*D3 - (a1 + 4*a2 + a3 - 2*d)*m^2 + 
   6*a2*D2m*m^4}, {(4 - 2*a1 - 3*a2 - 3*a3 + 2*d)*D1 + 
   (-2 + a2 + 3*a3 - d)*D2 + (-2 + 3*a2 + a3 - d)*D3 - 
   (4*a1 + a2 + a3 - 2*d)*m^2 + 6*a1*D1m*m^4}, 
 {-((-2 + a1 + a2 + a3 - d)*(-4 + 2*a1 + 2*a3 - d)*(-4 + 2*a2 + 2*a3 - d)*
     D3^2) + (-1 + a3)*(8 - 6*a1 - 14*a2 + 4*a1*a2 + 4*a2^2 - 4*a3 + 
     2*a1*a3 + 6*a2*a3 + 6*d - a1*d - 5*a2*d - 2*a3*d + d^2)*D1*m^2 + 
   (-1 + a3)*(8 - 14*a1 + 4*a1^2 - 6*a2 + 4*a1*a2 - 4*a3 + 6*a1*a3 + 
     2*a2*a3 + 6*d - 5*a1*d - a2*d - 2*a3*d + d^2)*D2*m^2 + 
   (8 + 6*a1 - 4*a1^2 + 6*a2 - 16*a1*a2 + 4*a1^2*a2 - 4*a2^2 + 4*a1*a2^2 - 
     36*a3 + 8*a1*a3 + 8*a2*a3 + 4*a1*a2*a3 + 32*a3^2 - 6*a1*a3^2 - 
     6*a2*a3^2 - 8*a3^3 + 14*d - a1*d - a2*d - 4*a1*a2*d - 30*a3*d + 
     5*a1*a3*d + 5*a2*a3*d + 12*a3^2*d + 7*d^2 - a1*d^2 - a2*d^2 - 6*a3*d^2 + 
     d^3)*D3*m^2 + 3*(-1 + a3)*(-2 + 2*a3 - d)*(-4 + a1 + a2 + 2*a3 - d)*
    m^4}, {-((-1 + a2)*(-1 + a3)*D1*m^2) - 
   (-1 + a2)*(-5 + 2*a1 + 2*a2 + 3*a3 - 2*d)*D3*m^2 + 
   3*(-1 + a2)*(-1 + a3)*m^4 + 
   D2*((-2 + a1 + a2 + a3 - d)*(-4 + 2*a2 + 2*a3 - d)*D3 - 
     (-1 + a3)*(-5 + 2*a1 + 3*a2 + 2*a3 - 2*d)*m^2)}, 
 {-((-1 + a1)*(-1 + a3)*D2*m^2) - (-1 + a1)*(-5 + 2*a1 + 2*a2 + 3*a3 - 2*d)*
    D3*m^2 + 3*(-1 + a1)*(-1 + a3)*m^4 + 
   D1*((-2 + a1 + a2 + a3 - d)*(-4 + 2*a1 + 2*a3 - d)*D3 - 
     (-1 + a3)*(-5 + 3*a1 + 2*a2 + 2*a3 - 2*d)*m^2)}, 
 {-((-4 + 2*a1 + 2*a2 - d)*(-2 + a1 + a2 + a3 - d)*(-4 + 2*a2 + 2*a3 - d)*
     D2^2) + (-1 + a2)*(8 - 6*a1 - 4*a2 + 2*a1*a2 - 14*a3 + 4*a1*a3 + 
     6*a2*a3 + 4*a3^2 + 6*d - a1*d - 2*a2*d - 5*a3*d + d^2)*D1*m^2 + 
   (8 + 6*a1 - 4*a1^2 - 36*a2 + 8*a1*a2 + 32*a2^2 - 6*a1*a2^2 - 8*a2^3 + 
     6*a3 - 16*a1*a3 + 4*a1^2*a3 + 8*a2*a3 + 4*a1*a2*a3 - 6*a2^2*a3 - 
     4*a3^2 + 4*a1*a3^2 + 14*d - a1*d - 30*a2*d + 5*a1*a2*d + 12*a2^2*d - 
     a3*d - 4*a1*a3*d + 5*a2*a3*d + 7*d^2 - a1*d^2 - 6*a2*d^2 - a3*d^2 + d^3)*
    D2*m^2 + (-1 + a2)*(8 - 14*a1 + 4*a1^2 - 4*a2 + 6*a1*a2 - 6*a3 + 
     4*a1*a3 + 2*a2*a3 + 6*d - 5*a1*d - 2*a2*d - a3*d + d^2)*D3*m^2 + 
   3*(-1 + a2)*(-2 + 2*a2 - d)*(-4 + a1 + 2*a2 + a3 - d)*m^4}, 
 {-((-1 + a1)*(-5 + 2*a1 + 3*a2 + 2*a3 - 2*d)*D2*m^2) - 
   (-1 + a1)*(-1 + a2)*D3*m^2 + 3*(-1 + a1)*(-1 + a2)*m^4 + 
   D1*((-4 + 2*a1 + 2*a2 - d)*(-2 + a1 + a2 + a3 - d)*D2 - 
     (-1 + a2)*(-5 + 3*a1 + 2*a2 + 2*a3 - 2*d)*m^2)}, 
 {-((-4 + 2*a1 + 2*a2 - d)*(-2 + a1 + a2 + a3 - d)*(-4 + 2*a1 + 2*a3 - d)*
     D1^2) - (-8 + 36*a1 - 32*a1^2 + 8*a1^3 - 6*a2 - 8*a1*a2 + 6*a1^2*a2 + 
     4*a2^2 - 6*a3 - 8*a1*a3 + 6*a1^2*a3 + 16*a2*a3 - 4*a1*a2*a3 - 
     4*a2^2*a3 + 4*a3^2 - 4*a2*a3^2 - 14*d + 30*a1*d - 12*a1^2*d + a2*d - 
     5*a1*a2*d + a3*d - 5*a1*a3*d + 4*a2*a3*d - 7*d^2 + 6*a1*d^2 + a2*d^2 + 
     a3*d^2 - d^3)*D1*m^2 + (-1 + a1)*(8 - 4*a1 - 6*a2 + 2*a1*a2 - 14*a3 + 
     6*a1*a3 + 4*a2*a3 + 4*a3^2 + 6*d - 2*a1*d - a2*d - 5*a3*d + d^2)*D2*
    m^2 + (-1 + a1)*(8 - 4*a1 - 14*a2 + 6*a1*a2 + 4*a2^2 - 6*a3 + 2*a1*a3 + 
     4*a2*a3 + 6*d - 2*a1*d - 5*a2*d - a3*d + d^2)*D3*m^2 + 
	 3*(-1 + a1)*(-2 + 2*a1 - d)*(-4 + 2*a1 + a2 + a3 - d)*m^4}};


==> anc/2loopTapole_Gpol.m <==
(* The reduced Gröbner basis Gpol for the two-loop tadpole with three massive lines *)
(* over the polynomial double-shift algebra Ypol.                                   *)

(* We use the notation D1m, D2m, D3m for D_1^-, D_2^-, D_3^-.  *)
(* All Di and Dim should be considered to the right of all ai. *)

Gpol = {{(-(a1*D1m) + a2*D2m)*D3 + D2*(a1*D1m - a3*D3m) + D1*(-(a2*D2m) + a3*D3m)}, 
 {(3 - 3*a2 + d)*D2 + (-1 + a2)*D3 - 2*a3*D2^2*D3m + 
   D1*(1 - a2 + 2*a3*D2*D3m) + 3*(-1 + a2)*m^2}, 
 {(-2 + 3*a1 - a2 - d)*D1 + (2 + a1 - 3*a2 + d)*D2 + (-a1 + a2)*D3 + 
   2*a3*D1^2*D3m - 2*a3*D2^2*D3m - 3*(a1 - a2)*m^2}, 
 {-3*a3 + d - 2*a2*D2m*D3 + a3*D2*D3m + D1*(2*a2*D2m - a3*D3m) + 
   3*a3*D3m*m^2}, {(-1 + a3)*D2 + (3 - 3*a3 + d)*D3 - 2*a2*D2m*D3^2 + 
   D1*(1 - a3 + 2*a2*D2m*D3) + 3*(-1 + a3)*m^2}, 
 {2*(a1 - a2)*(-1 + a3) + (-(a1*(-2 + 2*a2 + 2*a3 - d)*D1m) + 
     a2*(-2 + 2*a1 + 2*a3 - d)*D2m)*D3 + 2*(-1 + a3)*a3*D1*D3m - 
   2*(-1 + a3)*a3*D2*D3m}, {-2*(-1 + a3)*D2^2 + (3 - 3*a2 + d)*D2*D3 + 
   (-1 + a2)*D3^2 + D1*(2*(-1 + a3)*D2 + (1 - a2)*D3) + 3*(-1 + a2)*D3*m^2}, 
 {-2*(-1 + a3)*D1^2 + (1 - a1)*D2*D3 + (-1 + a1)*D3^2 + 
   D1*(2*(-1 + a3)*D2 + (3 - 3*a1 + d)*D3) + 3*(-1 + a1)*D3*m^2}, 
 {-(a1*D1m) + (a1*D1m*D2m + (-1 - a2)*D2m^2)*D3 + a3*D3m + 
   D1*((1 + a2)*D2m^2 - a3*D2m*D3m)}, 
 {(1 + a2)*D2m^2*D3m + (-1 - a3)*D2m*D3m^2 + 
   D1m^2*((1 + a1)*D2m + (-1 - a1)*D3m) + 
   D1m*((-1 - a2)*D2m^2 + (1 + a3)*D3m^2)}, 
 {(-2 + 3*a1 - a3 - d)*D1 + (-a1 + a3)*D2 + 2*a2*D1^2*D2m + 
   (2 + a1 - 3*a3 + d)*D3 - 2*a2*D2m*D3^2 - 3*(a1 - a3)*m^2}, 
 {2*(-1 + a1)*(a2 - a3) - 2*(-1 + a1)*a2*D2m*D3 + 2*(-1 + a1)*a3*D2*D3m + 
   D1*(-(a2*(2*a3 - d)*D2m) + a3*(2*a2 - d)*D3m)}, 
 {-3*a2 + d + a2*D2m*D3 - 2*a3*D2*D3m + D1*(-(a2*D2m) + 2*a3*D3m) + 
   3*a2*D2m*m^2}, {(-1 + a1)*D2^2*D3 + (1 - a1)*D2*D3^2 + 
   D1^2*((-1 + a3)*D2 + (1 - a2)*D3) + D1*((1 - a3)*D2^2 + (-1 + a2)*D3^2)}, 
 {-2*(-1 + a1)*(-1 + a3)*D2^2 - 2*(-1 + a1)*(a2 - a3)*D2*D3 + 
   2*(-1 + a1)*(-1 + a2)*D3^2 + D1*(-((-1 + a3)*(-2 + 2*a2 - d)*D2) + 
     (-1 + a2)*(-2 + 2*a3 - d)*D3)}, 
 {(-1 + a3)*D2^2 - 2*(-1 + a2)*D3^2 + D1*((1 - a3)*D2 + 2*(-1 + a2)*D3) + 
   D2*((3 - 3*a3 + d)*D3 + 3*(-1 + a3)*m^2)}, 
 {-2*(-1 + a2)*D1^2 + (-1 + a1)*D2^2 + 
   D1*((3 - 3*a1 + d)*D2 + 2*(-1 + a2)*D3) + 
   D2*((1 - a1)*D3 + 3*(-1 + a1)*m^2)}, 
 {-3*a1 + d + a2*D2m*D3 + a3*D2*D3m + D1*(-(a2*D2m) - a3*D3m) + 
   3*a1*D1m*m^2}, {2*(-1 + a2)*(-1 + a3)*D1^2 - 2*(-1 + a1)*(-1 + a3)*D2^2 - 
   (-1 + a1)*(-2 + 2*a2 - d)*D2*D3 + 
   D1*(2*(a1 - a2)*(-1 + a3)*D2 + (-1 + a2)*(-2 + 2*a1 - d)*D3)}, 
 {(-1 + a3)*D1^2 + 2*(-1 + a1)*D2*D3 - 2*(-1 + a1)*D3^2 + 
   D1*((1 - a3)*D2 + (3 - 3*a3 + d)*D3 + 3*(-1 + a3)*m^2)}, 
 {(-1 + a2)*D1^2 - 2*(-1 + a1)*D2^2 + 2*(-1 + a1)*D2*D3 + 
   D1*((3 - 3*a2 + d)*D2 + (1 - a2)*D3 + 3*(-1 + a2)*m^2)}, 
 {-(a1*(2*a2 + 2*a3 - d)*D1m) + a2*(2*a1 + 2*a3 - d)*D2m + 
   2*(a1 - a2)*a3*D3m + 2*a3*(1 + a3)*D1*D3m^2 - 2*a3*(1 + a3)*D2*D3m^2}, 
 {-1 + a2 + (1 - a2)*D1m*D3 + 2*a3*D1m*D2^2*D3m + 
   D2*((-3 + 3*a2 - d)*D1m - 2*a3*D3m) - 3*(-1 + a2)*D1m*m^2}, 
 {-((-1 + a2)*(-2 + 2*a2 - 4*a3 + d)*D1) + 
   (-10 + 4*a1 + 16*a2 - 4*a1*a2 - 6*a2^2 - 4*a3 + 4*a1*a3 - 5*d + 5*a2*d - 
     d^2)*D2 + (-1 + a2)*(-6 + 4*a1 + 2*a2 - d)*D3 - 
   2*a3*(-4 + 2*a1 + 2*a2 - d)*D2^2*D3m + 3*(-1 + a2)*(-2 + 2*a2 - d)*m^2}, 
 {-1 + a3 + (1 - a3)*D1m*D2 + ((-3 + 3*a3 - d)*D1m - 2*a2*D2m)*D3 + 
   2*a2*D1m*D2m*D3^2 - 3*(-1 + a3)*D1m*m^2}, 
 {-1 + a3 + (1 - a3)*D1*D2m + (-2*a1*D1m + (-3 + 3*a3 - d)*D2m)*D3 + 
   2*a1*D1m*D2m*D3^2 - 3*(-1 + a3)*D2m*m^2}, 
 {(-1 + a3)*(2 + 4*a2 - 2*a3 - d)*D1 + (-1 + a3)*(-6 + 4*a1 + 2*a3 - d)*D2 + 
   (-10 + 4*a1 - 4*a2 + 4*a1*a2 + 16*a3 - 4*a1*a3 - 6*a3^2 - 5*d + 5*a3*d - 
     d^2)*D3 - 2*a2*(-4 + 2*a1 + 2*a3 - d)*D2m*D3^2 + 
   3*(-1 + a3)*(-2 + 2*a3 - d)*m^2}, 
 {a1*(2*a3 - d)*D1m - 2*a2*(a1 - a3)*D2m + 2*a1*a2*D1m*D2m*D3 - 
   a3*(2*a1 - d)*D3m - 2*a2*a3*D1*D2m*D3m}, 
 {(1 + a1)*(2 + 2*a2 + 2*a3 - d)*D1m^2*D3m - 2*a2*(1 + a2)*D2m^2*D3m + 
   D1m*(2*a2*(1 + a2)*D2m^2 - 2*a2*(a1 - a3)*D2m*D3m - 
     (1 + a3)*(2 + 2*a1 + 2*a2 - d)*D3m^2)}, 
 {(1 + a2)*(2 + 2*a3 - d)*D2m^2*D3m - (1 + a3)*(2 + 2*a2 - d)*D2m*D3m^2 + 
   D1m*(2*a1*(1 + a2)*D2m^2 - 2*a1*(a2 - a3)*D2m*D3m - 2*a1*(1 + a3)*D3m^2)}, 
 {a2*(1 + a2)*(2*a1 + 2*a3 - d)*D2m^2 - 2*a2*(a2 - a3)*a3*D2m*D3m - 
   a3*(1 + a3)*(2*a1 + 2*a2 - d)*D3m^2 + 
   D1m*(-(a1*a2*(2 + 2*a2 - d)*D2m) + a1*a3*(2 + 2*a3 - d)*D3m)}, 
 {-2*(-2 + a3)*(-1 + a3)*D2^3 - (-2 + a3)*(-8 + 4*a2 - d)*D2^2*D3 + 
   (-2 + a2)*(-8 + 4*a3 - d)*D2*D3^2 + 2*(-2 + a2)*(-1 + a2)*D3^3 + 
   D1*(2*(-2 + a3)*(-1 + a3)*D2^2 - 2*(-2 + a2)*(-1 + a2)*D3^2)}, 
 {-2*(-1 + a1)*(-1 + a3)*D2^3 + 2*(-2 + a2)*(-1 + a2)*D1^2*D3 - 
   (-1 + a1)*(-8 + 4*a2 - d)*D2^2*D3 + 2*(-1 + a1)*(-2 + a2)*D2*D3^2 + 
   D1*(2*(-1 + a1)*(-1 + a3)*D2^2 + (-2 + a2)*(-2 + 2*a1 - d)*D2*D3 - 
     2*(-2 + a2)*(-1 + a2)*D3^2)}, 
 {-(a1*(1 + a1)*(2*a2 + 2*a3 - d)*D1m^2) + a2*(1 + a2)*(2*a1 + 2*a3 - d)*
    D2m^2 - a2*a3*(2 + 2*a2 - d)*D2m*D3m + 
   D1m*(2*a1*(a1 - a2)*a2*D2m + a1*a3*(2 + 2*a1 - d)*D3m)}, 
 {2*(-2 + a3)*(-1 + a3)*D1^3 - 2*(-2 + a3)*(-1 + a3)*D2^3 + 
   (-2 + a3)*(-8 + 4*a1 - d)*D1^2*D3 - (-2 + a3)*(-8 + 4*a2 - d)*D2^2*D3 + 
   (14 + 2*a1^2 - 6*a2 - 2*a1*a2 - 6*a3 - 2*a1*a3 + 4*a2*a3 + d + a1*d - 
     a2*d)*D2*D3^2 - 2*(a1 - a2)*(-3 + a1 + a2)*D3^3 + 
   D1*(2*(a1 - a2)*(-2 + a3)*D2*D3 + (-14 + 6*a1 + 2*a1*a2 - 2*a2^2 + 6*a3 - 
       4*a1*a3 + 2*a2*a3 - d + a1*d - a2*d)*D3^2)}, 
 {2*(-2 + a2)*(-1 + a2)*D1^3 - (-2 + a1)*(-8 + 4*a2 - d)*D1*D2^2 - 
   2*(-2 + a1)*(-1 + a1)*D2^3 + 2*(-2 + a1)*(-1 + a1)*D2^2*D3 + 
   D1^2*((-2 + a2)*(-8 + 4*a1 - d)*D2 - 2*(-2 + a2)*(-1 + a2)*D3)}, 
 {(1 - a3)*D1^2 + (1 - a3)*D2^2 + (-1 + 4*a1 - d)*D2*D3 + 
   (8 - 4*a1 - 4*a2 - 3*a3 + 3*d)*D3^2 + 
   D1*(2*(-1 + a3)*D2 + (-1 + 4*a2 - d)*D3) - 3*(-1 + 2*a3 - d)*D3*m^2 + 
   9*(-1 + a3)*m^4}, {(1 - a2)*D1^2 + (8 - 4*a1 - 3*a2 - 4*a3 + 3*d)*D2^2 + 
   (1 - a2)*D3^2 + D1*((-1 + 4*a3 - d)*D2 + 2*(-1 + a2)*D3) + 
   9*(-1 + a2)*m^4 + D2*((-1 + 4*a1 - d)*D3 - 3*(-1 + 2*a2 - d)*m^2)}, 
 {(8 - 3*a1 - 4*a2 - 4*a3 + 3*d)*D1^2 + (1 - a1)*D2^2 + 2*(-1 + a1)*D2*D3 + 
   (1 - a1)*D3^2 + 9*(-1 + a1)*m^4 + 
   D1*((-1 + 4*a3 - d)*D2 + (-1 + 4*a2 - d)*D3 - 3*(-1 + 2*a1 - d)*m^2)}, 
 {2*a2*(-1 + a1 - a3)*D2m*D3m + (1 + a3)*(2*a1 - d)*D3m^2 + 
   2*a2*(1 + a3)*D1*D2m*D3m^2 + D1m*(-2*a1*a2*D2m - a1*(2 + 2*a3 - d)*D3m)}, 
 {(1 + a1)*(2*a2 + 2*a3 - d)*D1m^2 - 2*a3*(1 + a3)*D3m^2 + 
   2*a3*(1 + a3)*D1m*D2*D3m^2 + D1m*(-(a2*(2 + 2*a1 + 2*a3 - d)*D2m) - 
     2*(1 + a1 - a2)*a3*D3m)}, {2*a1*(a2 - a3)*(2*a2 + 2*a3 - d)*D1m - 
   a2*(4 - 4*a1 + 4*a2 - 8*a3 + 4*a1*a3 + 4*a2*a3 + 4*a3^2 - 2*a2*d - 
     4*a3*d + d^2)*D2m - 2*a2*(1 + a2)*(-2 + 2*a1 + 2*a3 - d)*D2m^2*D3 + 
   a3*(4 - 4*a1 - 8*a2 + 4*a1*a2 + 4*a2^2 + 4*a3 + 4*a2*a3 - 4*a2*d - 
     2*a3*d + d^2)*D3m + 4*a2*(a2 - a3)*a3*D1*D2m*D3m + 
   2*a3*(1 + a3)*(-2 + 2*a1 + 2*a2 - d)*D2*D3m^2}, 
 {-2*(1 + a2)*(2 + a2)*(2*a1 + 2*a3 - d)*D2m^3 + 
   (1 + a2)*(-8 + 4*a1*a2 - 4*a3 + 4*a2*a3 - 4*a3^2 + 6*d + 2*a3*d - d^2)*
    D2m^2*D3m + (1 + a3)*(8 + 16*a2 + 4*a3 + 4*a1*a3 + 8*a2*a3 - 6*d - 
     4*a2*d - 2*a3*d + d^2)*D2m*D3m^2 - 2*(1 + a3)*(2 + a3)*(2*a1 + 2*a2 - d)*
    D3m^3 + D1m*(-4*a1*(-a2 + 3*a3 + a2*a3 + a3^2 - a3*d)*D2m*D3m + 
     4*a1*(1 + a3)*(4 + a2 + a3 - d)*D3m^2)}, 
 {2*(-2 + a3)*(-1 + a3)*D1m*D2^3 + 2*(-2 + a2)*(-1 + a2)*D3^2 - 
   (-2 + a2)*(-8 + 4*a3 - d)*D1m*D2*D3^2 - 2*(-2 + a2)*(-1 + a2)*D1m*D3^3 + 
   D2^2*(-2*(-2 + a3)*(-1 + a3) + (-2 + a3)*(-8 + 4*a2 - d)*D1m*D3)}, 
 {-2*(-2 + a3)*(-1 + a3)*(-6 + 2*a1 + 2*a2 - d)*D2^3 - 
   (-2 + a3)*(44 - 12*a1 - 40*a2 + 8*a1*a2 + 8*a2^2 + 4*a3 - 4*a1*a3 + 12*d - 
     6*a2*d + d^2)*D2^2*D3 - (-2 + a2)*(-44 + 12*a1 + 12*a2 + 4*a1*a2 + 
     24*a3 - 8*a1*a3 - 8*a2*a3 - 12*d + 2*a2*d + 4*a3*d - d^2)*D2*D3^2 + 
   2*(-2 + a2)*(-1 + a2)*(-6 + 2*a1 + 2*a2 - d)*D3^3 + 
   D1*(-4*(-2 + a2)*(a2 - a3)*(-2 + a3)*D2*D3 - 4*(-2 + a2)*(-1 + a2)*
      (a2 - a3)*D3^2)}, {-2*(-1 + a1)*(-1 + a3)*(-6 + 2*a1 + 2*a2 - d)*D2^3 + 
   2*(-2 + a2)*(-1 + a2)*(-4 + 2*a2 - d)*D1^2*D3 - 
   (-1 + a1)*(36 - 4*a1 - 36*a2 + 4*a1*a2 + 8*a2^2 + 4*a3 - 4*a1*a3 + 12*d - 
     6*a2*d + d^2)*D2^2*D3 + 2*(-1 + a1)*(-2 + a2)*(-6 + 2*a1 + 2*a2 - d)*D2*
    D3^2 + D1*((-2 + a2)*(12 - 12*a1 - 4*a2 + 4*a1*a2 - 4*a3 + 4*a1*a3 + 
       8*d - 4*a1*d - 2*a2*d + d^2)*D2*D3 - 2*(-2 + a2)*(-1 + a2)*
      (-4 + 2*a2 - d)*D3^2)}, {2*a2*(1 + a2)*(2*a1 + 2*a3 - d)*D2m^2 + 
   a2*(4 - 4*a1 + 4*a2 + 4*a1*a2 + 8*a3 + 8*a3^2 - 4*d - 2*a2*d - 4*a3*d + 
     d^2)*D2m*D3m - (1 + a3)*(8 - 4*a2 + 4*a2^2 + 4*a3 + 4*a1*a3 + 4*a2*a3 - 
     4*d - 2*a2*d - 4*a3*d + d^2)*D3m^2 - 2*(1 + a3)*(2 + a3)*
    (-2 + 2*a1 + 2*a2 - d)*D2*D3m^3 + 
   D1m*(-4*a1*a2*(-1 + a2 - a3)*D2m - 4*a1*(-1 + a2 - a3)*(2 + a2 + 2*a3 - d)*
	D3m)}};


==> anc/OnShellKite_NormalFormIBPs.m <==
(* The five normal-form IBPs for the on-shell kite. *)

(* We use the notation D1m, D2m, D3m, D4m, D5m for D_1^-, D_2^-, D_3^-, D_4^-, D_5^-. *)

d1  = 2*a1 + a2 + a3 + 2*a4 + a5 - 2*d + 1;
d2  = 2*a1 + a2 + a3 + 2*a4 + a5 - 2*d + 2;
d3  = 2*a1 + a2 - d + 1;
d4  = 2*a1 + a2 - d + 2;
d5  = a3 + 2*a4 - d + 1;
d6  = a3 + 2*a4 - d + 2;
d7  = 2*a1 + a2 + a3 + a5 - d;
d8  = 2*a1 + a2 + a3 + a5 - d + 1;
d9  = a2 + a3 + 2*a4 + a5 - d - 1;
d10 = a2 + a3 + 2*a4 + a5 - d;
d11 = a2 + a3 + 2*a4 + a5 - d + 1;


R1 = a1*D1m - (p10/(4*d1*d2*d3*d4*d7*d8*s) +
	       (p12*D2 + p13*D3 + p14*D4 + p15*D5)/(16*d1*d2*d3*d4*d7*d8*d9*s^2));
R2 = a2*D2m - (p20/(8*d1*d3*d7*d10*s) +
	       (p22*D2 + p23*D3 + p24*D4 + p25*D5)/(32*d1*d3*d7*d9*d10*s^2));
R3 = a3*D3m - (p30/(8*d1*d5*d7*d10*s) +
	       (p32*D2 + p33*D3 + p34*D4 + p35*D5)/(32*d1*d5*d7*d9*d10*s^2));
R4 = a4*D4m - (p40/(4*d1*d2*d5*d6*d10*d11*s) +
	       (p42*D2 + p43*D3 + p44*D4 + p45*D5)/(16*d1*d2*d5*d6*d9*d10*d11*s^2));
R5 = a5*D5m - (p50/(8*d1*d7*d10*s) +
	       (p52*D2 + p53*D3 + p54*D4 + p55*D5)/(32*d1*d7*d9*d10*s^2));


(p10 = -128*a1^7 - 32*a1^6*(9 + 16*a2 + 12*a3 + 14*a4 + 12*a5 - 21*d) - 16*a1^5*(12 + 53*a2^2 + 27*a3^2 + 54*a4 + 44*a4^2 + 47*a5 + 78*a4*a5 + 31*a5^2 + a2*(63 + 82*a3 + 98*a4 + 82*a5 - 144*d) + a3*(47 + 70*a4 + 62*a5 - 106*d) - 76*d - 130*a4*d - 110*a5*d + 94*d^2) - 2*(1 + a2 + a4 - d)*(a3 + a4 + a5 - d)*(a2^2 + a5 + a5^2 + a2*(1 + 2*a5 - 2*d) - 2*a5*d + (-1 + d)*d)*(4*a2^3 + 4*a3^3 - 4*a4 + 4*a4^2 + 8*a4^3 - 4*a5 + 4*a4*a5 + 20*a4^2*a5 + 16*a4*a5^2 + 4*a5^3 + 4*a3^2*(4*a4 + 3*a5 - 4*d) + 4*a2^2*(3*a3 + 4*a4 + 3*a5 - 4*d) + 6*d - 4*a4*d - 28*a4^2*d + 2*a5*d - 44*a4*a5*d - 16*a5^2*d - 3*d^2 + 30*a4*d^2 + 21*a5*d^2 - 9*d^3 + a3*(-4 + 20*a4^2 + 12*a5^2 + 4*a4*(1 + 8*a5 - 11*d) + 2*d - 32*a5*d + 21*d^2) + a2*(-4 + 12*a3^2 + 20*a4^2 + 12*a5^2 + 4*a4*(1 + 8*a5 - 11*d) + 8*a3*(4*a4 + 3*a5 - 4*d) + 2*d - 32*a5*d + 21*d^2)) - 8*a1^4*(1 + 92*a2^3 + 26*a3^3 + 60*a4 + 140*a4^2 + 80*a4^3 + 53*a5 + 250*a4*a5 + 224*a4^2*a5 + 97*a5^2 + 192*a4*a5^2 + 50*a5^3 + a2^2*(174 + 230*a3 + 274*a4 + 230*a5 - 397*d) + a3^2*(97 + 120*a4 + 110*a5 - 192*d) - 72*d - 392*a4*d - 352*a4^2*d - 331*a5*d - 626*a4*a5*d - 252*a5^2*d + 263*d^2 + 504*a4*d^2 + 425*a5*d^2 - 234*d^3 + a3*(53 + 176*a4^2 + 134*a5^2 + a4*(234 + 320*a5 - 530*d) + a5*(210 - 464*d) - 331*d + 389*d^2) + a2*(76 + 156*a3^2 + 264*a4^2 + 260*a5 + 188*a5^2 + a4*(308 + 468*a5 - 762*d) + 4*a3*(65 + 105*a4 + 90*a5 - 152*d) - 434*d - 640*a5*d + 539*d^2)) - 4*a1^3*(-8 + 88*a2^4 + 9*a3^4 + 4*a4 + 128*a4^2 + 200*a4^3 + 80*a4^4 + 4*a5 + 224*a4*a5 + 552*a4^2*a5 + 344*a4^3*a5 + 75*a5^2 + 468*a4*a5^2 + 500*a4^2*a5^2 + 118*a5^3 + 288*a4*a5^3 + 57*a5^4 + a2^3*(234 + 334*a3 + 390*a4 + 334*a5 - 553*d) + a3^3*(90 + 80*a4 + 72*a5 - 141*d) + 13*d - 302*a4*d - 848*a4^2*d - 504*a4^3*d - 238*a5*d - 1488*a4*a5*d - 1484*a4^2*a5*d - 578*a5^2*d - 1320*a4*a5^2*d - 355*a5^3*d + 157*d^2 + 1138*a4*d^2 + 1116*a4^2*d^2 + 934*a5*d^2 + 2036*a4*a5*d^2 + 841*a5^2*d^2 - 480*d^3 - 1046*a4*d^3 - 892*a5*d^3 + 352*d^4 + a3^2*(99 + 216*a4^2 + 174*a5^2 + a4*(360 + 408*a5 - 698*d) + a5*(342 - 633*d) - 540*d + 545*d^2) + a2^2*(171 + 357*a3^2 + 612*a4^2 + 551*a5 + 461*a5^2 + a3*(551 + 974*a4 + 842*a5 - 1369*d) + 2*a4*(327 + 551*a5 - 860*d) - 925*d - 1473*a5*d + 1193*d^2) + a3*(4 + 224*a4^3 + 168*a5^3 + a5^2*(370 - 847*d) + 4*a4^2*(119 + 171*a5 - 267*d) - 262*d + 924*d^2 - 762*d^3 + 2*a5*(97 - 597*d + 703*d^2) + 2*a4*(114 + 308*a5^2 + a5*(434 - 997*d) - 683*d + 799*d^2)) + a2*(21 + 124*a3^3 + 384*a4^3 + 227*a5 + 435*a5^2 + 272*a5^3 + a3^2*(423 + 584*a4 + 528*a5 - 893*d) + 4*a4^2*(160 + 279*a5 - 421*d) - 345*d - 1456*a5*d - 1275*a5^2*d + 1172*d^2 + 2030*a5*d^2 - 1080*d^3 + 2*a4*(132 + 563*a5 + 500*a5^2 - 878*d - 1535*a5*d + 1187*d^2) + a3*(227 + 848*a4^2 + 906*a5 + 676*a5^2 + 2*a4*(533 + 796*a5 - 1266*d) - 1444*d - 2212*a5*d + 1796*d^2))) - 2*a1^2*(-4 + 44*a2^5 - 24*a4 + 16*a4^2 + 144*a4^3 + 144*a4^4 + 32*a4^5 - 18*a5 + 12*a4*a5 + 368*a4^2*a5 + 600*a4^3*a5 + 256*a4^4*a5 - 21*a5^2 + 284*a4*a5^2 + 876*a4^2*a5^2 + 616*a4^3*a5^2 + 52*a5^3 + 512*a4*a5^3 + 616*a4^2*a5^3 + 107*a5^4 + 264*a4*a5^4 + 40*a5^5 + a2^4*(153 + 262*a3 + 296*a4 + 262*a5 - 402*d) + a3^4*(35 + 16*a4 + 8*a5 - 34*d) + 38*d + 30*a4*d - 524*a4^2*d - 896*a4^3*d - 336*a4^4*d + 62*a5*d - 824*a4*a5*d - 2580*a4^2*a5*d - 1656*a4^3*a5*d - 235*a5^2*d - 2280*a4*a5^2*d - 2592*a4^2*a5^2*d - 611*a5^3*d - 1560*a4*a5^3*d - 314*a5^4*d - 72*d^2 + 548*a4*d^2 + 1904*a4^2*d^2 + 1144*a4^3*d^2 + 345*a5*d^2 + 3384*a4*a5*d^2 + 3656*a4^2*a5*d^2 + 1350*a5^2*d^2 + 3426*a4*a5^2*d^2 + 954*a5^3*d^2 - 143*d^3 - 1652*a4*d^3 - 1740*a4^2*d^3 - 1340*a5*d^3 - 3340*a4*a5*d^3 - 1434*a5^2*d^3 + 490*d^4 + 1222*a4*d^4 + 1075*a5*d^4 - 321*d^5 + a2^3*(162 + 402*a3^2 + 688*a4^2 + 542*a5 + 562*a5^2 + 2*a4*(316 + 636*a5 - 933*d) + 2*a3*(271 + 548*a4 + 490*a5 - 749*d) - 884*d - 1658*a5*d + 1257*d^2) + a3^3*(80 + 80*a4^2 + 64*a5^2 + 8*a4*(27 + 21*a5 - 40*d) - 361*d + 284*d^2 - 8*a5*(-28 + 37*d)) + a3^2*(15 + 144*a4^3 + 144*a5^3 + a5^2*(450 - 804*d) + 8*a4^2*(60 + 71*a5 - 110*d) - 373*d + 1104*d^2 - 770*d^3 + 2*a4*(148 + 276*a5^2 + a5*(476 - 916*d) - 755*d + 744*d^2) + a5*(272 - 1433*d + 1394*d^2)) + a2^2*(45 + 218*a3^3 + 672*a4^3 + 316*a5 + 732*a5^2 + 554*a5^3 + 6*a3^2*(110 + 172*a4 + 161*a5 - 256*d) + 24*a4^2*(43 + 85*a5 - 122*d) - 516*d - 2298*a5*d - 2424*a5^2*d + 1800*d^2 + 3597*a5*d^2 - 1805*d^3 + 6*a4*(62 + 304*a5 + 320*a5^2 - 456*d - 923*a5*d + 675*d^2) + a3*(316 + 1488*a4^2 + 1440*a5 + 1302*a5^2 + 6*a4*(284 + 488*a5 - 733*d) - 2226*d - 3972*a5*d + 3045*d^2)) + a3*(-18 + 112*a4^4 + 128*a5^4 + a5^3*(368 - 856*d) + 8*a4^3*(55 + 83*a5 - 116*d) + 26*d + 455*d^2 - 1272*d^3 + 841*d^4 + 4*a4^2*(91 + 276*a5^2 + a5*(335 - 800*d) - 515*d + 589*d^2) + a5^2*(244 - 1683*d + 2064*d^2) + a5*(2 - 688*d + 2558*d^2 - 2168*d^3) + 2*a4*(20 + 332*a5^3 - 449*d + 1466*d^2 - 1193*d^3 - 48*a5^2*(-13 + 32*d) + a5*(314 - 1927*d + 2349*d^2))) + a2*(-12 + 34*a3^4 + 272*a4^4 + 14*a5 + 206*a5^2 + 450*a5^3 + 250*a5^4 + a3^3*(294 + 288*a4 + 280*a5 - 502*d) + 8*a4^3*(85 + 159*a5 - 222*d) - 681*a5*d - 2025*a5^2*d - 1482*a5^3*d + 502*d^2 + 3093*a5*d^2 + 3294*a5^2*d^2 - 1559*d^3 - 3276*a5*d^3 + 1227*d^4 + 4*a4^2*(99 + 492*a5^2 + a5*(483 - 1388*d) - 713*d + 993*d^2) + a3^2*(290 + 752*a4^2 + 708*a5^2 + a5*(1110 - 2350*d) + 4*a4*(302 + 394*a5 - 625*d) - 1727*d + 1904*d^2) + 2*a4*(6 + 604*a5^3 + a5^2*(852 - 2616*d) - 455*d + 1875*d^2 - 1851*d^3 + a5*(326 - 2538*d + 3799*d^2)) + a3*(14 + 768*a4^3 + 712*a5^3 + 8*a4^2*(200 + 322*a5 - 473*d) - 765*d + 2951*d^2 - 2650*d^3 - 6*a5^2*(-211 + 555*d) + a5*(536 - 3888*d + 5158*d^2) + a4*(696 + 2496*a5^2 + a5*(2976 - 7524*d) - 4530*d + 5684*d^2)))) - a1*(9*a2^6 - 8*a4 - 16*a4^2 + 24*a4^3 + 64*a4^4 + 32*a4^5 - 4*a3^5*(-1 + a5) - 4*a5 - 36*a4*a5 + 20*a4^2*a5 + 256*a4^3*a5 + 272*a4^4*a5 + 64*a4^5*a5 - 26*a5^2 - 36*a4*a5^2 + 364*a4^2*a5^2 + 680*a4^3*a5^2 + 304*a4^4*a5^2 - 40*a5^3 + 196*a4*a5^3 + 716*a4^2*a5^3 + 512*a4^3*a5^3 + 34*a5^4 + 340*a4*a5^4 + 380*a4^2*a5^4 + 64*a5^5 + 120*a4*a5^5 + 12*a5^6 + a2^5*(39 + 104*a3 + 112*a4 + 104*a5 - 139*d) + 8*d + 68*a4*d - 16*a4^2*d - 376*a4^3*d - 368*a4^4*d - 64*a4^5*d + 70*a5*d + 114*a4*a5*d - 984*a4^2*a5*d - 1832*a4^3*a5*d - 720*a4^4*a5*d + 161*a5^2*d - 754*a4*a5^2*d - 2940*a4^2*a5^2*d - 1984*a4^3*a5^2*d - 136*a5^3*d - 1862*a4*a5^3*d - 2128*a4^2*a5^3*d - 421*a5^4*d - 938*a4*a5^4*d - 138*a5^5*d - 56*d^2 - 112*a4*d^2 + 676*a4^2*d^2 + 1264*a4^3*d^2 + 432*a4^4*d^2 - 222*a5*d^2 + 972*a4*a5*d^2 + 4024*a4^2*a5*d^2 + 2544*a4^3*a5*d^2 + 216*a5^2*d^2 + 3822*a4*a5^2*d^2 + 4360*a4^2*a5^2*d^2 + 1109*a5^3*d^2 + 2760*a4*a5^3*d^2 + 563*a5^4*d^2 + 114*d^3 - 408*a4*d^3 - 1852*a4^2*d^3 - 1096*a4^3*d^3 - 156*a5*d^3 - 3486*a4*a5*d^3 - 3920*a4^2*a5*d^3 - 1475*a5^2*d^3 - 3924*a4*a5^2*d^3 - 1135*a5^3*d^3 + 36*d^4 + 1192*a4*d^4 + 1320*a4^2*d^4 + 990*a5*d^4 + 2736*a4*a5*d^4 + 1236*a5^2*d^4 - 266*d^5 - 756*a4*d^5 - 702*a5*d^5 + 164*d^6 + a3^4*(22 - 4*a5^2 + a5*(48 - 26*d) + 8*a4*(5 + a5 - 4*d) - 81*d + 41*d^2) + a2^4*(55 + 222*a3^2 + 376*a4^2 + 236*a5 + 338*a5^2 + a4*(264 + 720*a5 - 970*d) + a3*(236 + 600*a4 + 564*a5 - 791*d) - 349*d - 907*a5*d + 621*d^2) + a3^3*(12 + 24*a5^3 + 4*a4^2*(33 + 27*a5 - 40*d) - 186*d + 449*d^2 - 249*d^3 - 8*a5^2*(-23 + 27*d) + 2*a4*(58 + 72*a5^2 + a5*(166 - 245*d) - 259*d + 200*d^2) + 2*a5*(70 - 294*d + 215*d^2)) + a2^3*(25 + 168*a3^3 + 512*a4^3 + 142*a5 + 538*a5^2 + 492*a5^3 + a3^2*(430 + 792*a4 + 788*a5 - 1155*d) + 4*a4^2*(173 + 407*a5 - 551*d) - 243*d - 1501*a5*d - 2025*a5^2*d + 1075*d^2 + 2780*a5*d^2 - 1283*d^3 + 2*a4*(84 + 626*a5 + 804*a5^2 - 858*d - 2179*a5*d + 1484*d^2) + a3*(142 + 1136*a4^2 + 984*a5 + 1112*a5^2 + 4*a4*(282 + 590*a5 - 827*d) - 1393*d - 3152*a5*d + 2234*d^2)) + a3^2*(-10 + 56*a5^4 + a5^3*(304 - 492*d) + 48*a4^3*(4 + 5*a5 - 6*d) - 3*d + 422*d^2 - 959*d^3 + 538*d^4 + 4*a4^2*(58 + 149*a5^2 + a5*(201 - 404*d) - 294*d + 278*d^2) + 2*a5^2*(124 - 677*d + 650*d^2) + a5*(8 - 648*d + 1987*d^2 - 1397*d^3) + 2*a4*(24 + 192*a5^3 + a5^2*(442 - 911*d) - 354*d + 983*d^2 - 681*d^3 + a5*(254 - 1329*d + 1378*d^2))) + a2^2*(-4 + 41*a3^4 + 304*a4^4 - 16*a5 + 153*a5^2 + 588*a5^3 + 353*a5^4 + a3^3*(300 + 336*a4 + 368*a5 - 585*d) + 8*a4^3*(92 + 192*a5 - 255*d) + 9*d - 478*a5*d - 2376*a5^2*d - 2023*a5^3*d + 366*d^2 + 3273*a5*d^2 + 4260*a5^2*d^2 - 1525*d^3 - 3957*a5*d^3 + 1378*d^4 + 4*a4^2*(85 + 627*a5^2 + a5*(549 - 1693*d) - 754*d + 1146*d^2) + a3^2*(229 + 856*a4^2 + 966*a5^2 + a5*(1200 - 2933*d) + 2*a4*(632 + 1000*a5 - 1453*d) - 1732*d + 2182*d^2) + 2*a4*(-8 + 812*a5^3 - 348*d + 1905*d^2 - 2115*d^3 - 6*a5^2*(-171 + 562*d) + a5*(260 - 2787*d + 4628*d^2)) + a3*(-16 + 864*a4^3 + 992*a5^3 + 4*a4^2*(425 + 793*a5 - 1091*d) - 554*d + 2917*d^2 - 3005*d^3 - 93*a5^2*(-16 + 47*d) + a5*(402 - 4152*d + 6302*d^2) + a4*(576 + 3288*a5^2 + a5*(3324 - 9306*d) - 4686*d + 6556*d^2))) + a3*(44*a5^5 + a5^4*(228 - 440*d) + 16*a4^4*(8 + 13*a5 - 14*d) + 8*a4^3*(25 + 94*a5^2 + a5*(99 - 234*d) - 138*d + 148*d^2) + 2*a5^3*(82 - 634*d + 737*d^2) - a5^2*(44 + 598*d - 2647*d^2 + 2283*d^3) + 2*a5*(-18 + 67*d + 369*d^2 - 1229*d^3 + 849*d^4) - 2*(2 - 27*d + 55*d^2 + 150*d^3 - 427*d^4 + 247*d^5) + 4*a4^2*(15 + 217*a5^3 + a5^2*(347 - 896*d) - 225*d + 698*d^2 - 553*d^3 + a5*(157 - 981*d + 1218*d^2)) + 2*a4*(-10 + 184*a5^4 + a5^3*(466 - 1151*d) - 15*d + 538*d^2 - 1349*d^3 + 874*d^4 + a5^2*(294 - 2001*d + 2558*d^2) + a5*(14 - 791*d + 2848*d^2 - 2457*d^3))) + a2*(-4 + 64*a4^5 - 30*a5 - 81*a5^2 + 100*a5^3 + 311*a5^4 + 116*a5^5 + a3^4*(71 + 32*a4 + 36*a5 - 82*d) + 16*a4^4*(19 + 37*a5 - 46*d) + 50*d + 198*a5*d - 371*a5^2*d - 1645*a5^3*d - 904*a5^4*d - 144*d^2 + 496*a5*d^2 + 3307*a5^2*d^2 + 2664*a5^3*d^2 - 214*d^3 - 2998*a5*d^3 - 3809*a5^2*d^3 + 1026*d^4 + 2682*a5*d^4 - 750*d^5 + 8*a4^3*(35 + 192*a5^2 + a5*(177 - 500*d) - 245*d + 328*d^2) + a3^3*(148 + 160*a4^2 + 224*a5^2 + a5*(488 - 806*d) + 8*a4*(55 + 59*a5 - 92*d) - 741*d + 666*d^2) + 4*a4^2*(2 + 409*a5^3 + a5^2*(555 - 1674*d) - 244*d + 1042*d^2 - 1019*d^3 + a5*(179 - 1514*d + 2262*d^2)) + a3^2*(3 + 288*a4^3 + 456*a5^3 + a5^2*(1074 - 2270*d) + 4*a4^2*(245 + 357*a5 - 492*d) - 633*d + 2259*d^2 - 1787*d^3 + 2*a4*(278 + 1082*a5 + 796*a5^2 - 1592*d - 2371*a5*d + 1738*d^2) + a5*(472 - 3123*d + 3544*d^2)) + 2*a4*(-20 + 372*a5^4 + a5^3*(702 - 2147*d) + 59*d + 466*d^2 - 1775*d^3 + 1438*d^4 + a5^2*(274 - 2860*d + 4524*d^2) - a5*(28 + 723*d - 3898*d^2 + 4177*d^3)) + a3*(224*a4^4 + 384*a5^4 + a5^3*(968 - 2450*d) + 16*a4^3*(57 + 99*a5 - 128*d) + 4*a4^2*(172 + 726*a5^2 + a5*(776 - 1986*d) - 1103*d + 1360*d^2) + a5^2*(424 - 4027*d + 5542*d^2) - 2*a5*(35 + 550*d - 2807*d^2 + 2706*d^3) + 2*(-15 + 57*d + 355*d^2 - 1307*d^3 + 976*d^4) + 4*a4*(5 + 474*a5^3 + a5^2*(782 - 2075*d) - 400*d + 1562*d^2 - 1399*d^3 + 4*a5*(73 - 552*d + 741*d^2))))));
(p12 = (a1 + a2 + a5 - d)*(64*a1^7 + 32*a1^6*(8*a2 + 8*a3 + 8*a4 + 8*a5 - 11*d) + 16*a1^5*(-9 + 26*a2^2 + 25*a3^2 - 2*a4 + 28*a4^2 + 5*a5 + 66*a4*a5 + 29*a5^2 + a2*(2 + 54*a3 + 54*a4 + 58*a5 - 76*d) + a3*(1 + 54*a4 + 58*a5 - 74*d) + 4*d - 78*a4*d - 82*a5*d + 52*d^2) + 2*(1 + a2 + a4 - d)*(a3 + a4 + a5 - d)*(-2 + a2^2 + a5 + 3*a5^2 + a2*(-1 + 4*a5 - 2*d) + d - 4*a5*d + d^2)*(4*a2^3 + 4*a3^3 - 4*a4 + 4*a4^2 + 8*a4^3 - 4*a5 + 4*a4*a5 + 20*a4^2*a5 + 16*a4*a5^2 + 4*a5^3 + 4*a3^2*(4*a4 + 3*a5 - 4*d) + 4*a2^2*(3*a3 + 4*a4 + 3*a5 - 4*d) + 6*d - 4*a4*d - 28*a4^2*d + 2*a5*d - 44*a4*a5*d - 16*a5^2*d - 3*d^2 + 30*a4*d^2 + 21*a5*d^2 - 9*d^3 + a3*(-4 + 20*a4^2 + 12*a5^2 + 4*a4*(1 + 8*a5 - 11*d) + 2*d - 32*a5*d + 21*d^2) + a2*(-4 + 12*a3^2 + 20*a4^2 + 12*a5^2 + 4*a4*(1 + 8*a5 - 11*d) + 8*a3*(4*a4 + 3*a5 - 4*d) + 2*d - 32*a5*d + 21*d^2)) + 8*a1^4*(-6 + 44*a2^3 + 34*a3^3 - 66*a4 - 8*a4^2 + 56*a4^3 - 51*a5 + 56*a4*a5 + 232*a4^2*a5 + 29*a5^2 + 234*a4*a5^2 + 66*a5^3 + a2^2*(8 + 150*a3 + 150*a4 + 174*a5 - 213*d) + a3^2*(21 + 122*a4 + 142*a5 - 180*d) + 82*d + 26*a4*d - 240*a4^2*d - 35*a5*d - 590*a4*a5*d - 272*a5^2*d - 27*d^2 + 326*a4*d^2 + 357*a5*d^2 - 140*d^3 + a3*(-59 + 144*a4^2 + 174*a5^2 + a5*(66 - 472*d) + 2*a4*(8 + 182*a5 - 209*d) - 7*d + 285*d^2) + a2*(-50 + 138*a3^2 + 168*a4^2 + 42*a5 + 194*a5^2 + 2*a4*(-6 + 208*a5 - 231*d) + 2*a3*(5 + 156*a4 + 174*a5 - 212*d) + 12*d - 516*a5*d + 309*d^2)) + 4*a1^3*(18 + 41*a2^4 + 16*a3^4 - 56*a4 - 176*a4^2 - 16*a4^3 + 64*a4^4 - 66*a5 - 230*a4*a5 + 192*a4^2*a5 + 424*a4^3*a5 - 96*a5^2 + 258*a4*a5^2 + 748*a4^2*a5^2 + 68*a5^3 + 484*a4*a5^3 + 104*a5^4 + a3^3*(60 + 96*a4 + 124*a5 - 171*d) + 3*a2^3*(4 + 74*a3 + 74*a4 + 90*a5 - 103*d) + 45*d + 438*a4*d + 52*a4^2*d - 392*a4^3*d + 351*a5*d - 380*a4*a5*d - 1700*a4^2*a5*d - 209*a5^2*d - 1812*a4*a5^2*d - 541*a5^3*d - 276*d^2 - 90*a4*d^2 + 840*a4^2*d^2 + 109*a5*d^2 + 2148*a4*a5*d^2 + 1042*a5^2*d^2 + 68*d^3 - 750*a4*d^3 - 852*a5*d^3 + 235*d^4 + a3^2*(-116 + 208*a4^2 + 304*a5^2 + a5*(248 - 847*d) + 2*a4*(65 + 294*a5 - 343*d) - 143*d + 514*d^2) + a2^2*(-107 + 309*a3^2 + 412*a4^2 + 115*a5 + 525*a5^2 + a3*(11 + 734*a4 + 858*a5 - 979*d) + 2*a4*(-19 + 523*a5 - 550*d) + 19*d - 1299*a5*d + 729*d^2) + a3*(-54 + 192*a4^3 + 300*a5^3 + a5^2*(256 - 1217*d) + a4^2*(52 + 892*a5 - 908*d) + 371*d + 27*d^2 - 594*d^3 + 12*a5*(-16 - 37*d + 130*d^2) + 2*a4*(-143 + 488*a5^2 + a5*(222 - 1213*d) - 57*d + 659*d^2)) + a2*(-44 + 144*a3^3 + 288*a4^3 - 195*a5 + 157*a5^2 + 400*a5^3 + a3^2*(85 + 560*a4 + 680*a5 - 811*d) + 4*a4^2*(-14 + 307*a5 - 303*d) + 357*d - 226*a5*d - 1529*a5^2*d - 98*d^2 + 1880*a5*d^2 - 696*d^3 + 2*a4*(-146 + 133*a5 + 660*a5^2 + 66*d - 1555*a5*d + 813*d^2) + a3*(-239 + 704*a4^2 + 290*a5 + 936*a5^2 + 2*a4*(19 + 936*a5 - 1006*d) - 30*d - 2368*a5*d + 1350*d^2))) + 2*a1^2*(24 + 20*a2^5 + 40*a4 - 148*a4^2 - 240*a4^3 - 32*a4^4 + 32*a4^5 + 10*a5 - 260*a4*a5 - 440*a4^2*a5 + 248*a4^3*a5 + 384*a4^4*a5 - 128*a5^2 - 320*a4*a5^2 + 708*a4^2*a5^2 + 1112*a4^3*a5^2 - 122*a5^3 + 532*a4*a5^3 + 1248*a4^2*a5^3 + 128*a5^4 + 584*a4*a5^4 + 96*a5^5 + 2*a2^4*(4 + 93*a3 + 93*a4 + 113*a5 - 122*d) + 16*a3^4*(3 + a4 + a5 - 3*d) - 86*d + 264*a4*d + 892*a4^2*d + 104*a4^3*d - 304*a4^4*d + 305*a5*d + 1254*a4*a5*d - 996*a4^2*a5*d - 2264*a4^3*a5*d + 578*a5^2*d - 1550*a4*a5^2*d - 4304*a4^2*a5^2*d - 501*a5^3*d - 2924*a4*a5^3*d - 644*a5^4*d - 99*d^2 - 1090*a4*d^2 - 136*a4^2*d^2 + 992*a4^3*d^2 - 928*a5*d^2 + 1038*a4*a5*d^2 + 4640*a4^2*a5*d^2 + 655*a5^2*d^2 + 5256*a4*a5^2*d^2 + 1646*a5^3*d^2 + 451*d^3 + 136*a4*d^3 - 1460*a4^2*d^3 - 210*a5*d^3 - 3944*a4*a5*d^3 - 2020*a5^2*d^3 - 81*d^4 + 986*a4*d^4 + 1171*a5*d^4 - 245*d^5 + a3^3*(-66 + 80*a4^2 + 144*a5^2 + a5*(300 - 484*d) + 8*a4*(21 + 33*a5 - 44*d) - 235*d + 320*d^2) + a2^3*(-100 + 352*a3^2 + 512*a4^2 + 124*a5 + 696*a5^2 + 2*a4*(-24 + 650*a5 - 659*d) + 2*a3*(-2 + 438*a4 + 532*a5 - 571*d) + 18*d - 1602*a5*d + 851*d^2) + a3^2*(-136 + 144*a4^3 + 336*a5^3 + a5^2*(584 - 1468*d) + 32*a4^2*(5 + 27*a5 - 27*d) + 484*d + 309*d^2 - 736*d^3 + 2*a4*(-168 + 532*a5^2 + a5*(454 - 1346*d) - 248*d + 729*d^2) + a5*(-162 - 1143*d + 1934*d^2)) + a2^2*(-88 + 234*a3^3 + 552*a4^3 - 286*a5 + 322*a5^2 + 890*a5^3 + 2*a3^2*(49 + 489*a4 + 635*a5 - 698*d) + 4*a4^2*(-25 + 600*a5 - 576*d) + 568*d - 460*a5*d - 3196*a5^2*d - 140*d^2 + 3689*a5*d^2 - 1295*d^3 + a3*(-390 + 1296*a4^2 + 468*a5 + 1926*a5^2 + 2*a4*(5 + 1806*a5 - 1835*d) + 4*d - 4540*a5*d + 2429*d^2) + a4*(-478 + 450*a5 + 2722*a5^2 + 234*d - 6070*a5*d + 3048*d^2)) + a3*(42 + 112*a4^4 + 304*a5^4 + a5^3*(460 - 1676*d) + 8*a4^3*(1 + 125*a5 - 108*d) + 249*d - 858*d^2 - 46*d^3 + 709*d^4 + a5^2*(-218 - 1409*d + 3260*d^2) + a5*(-256 + 950*d + 1124*d^2 - 2632*d^3) + 4*a4^2*(-129 + 508*a5^2 - 39*d + 533*d^2 - 7*a5*(-31 + 160*d)) + 2*a4*(-136 + 700*a5^3 + a5^2*(636 - 2632*d) + 668*d + 119*d^2 - 1049*d^3 + a5*(-288 - 1091*d + 3077*d^2))) + a2*(24 + 48*a3^4 + 240*a4^4 - 182*a5 - 336*a5^2 + 334*a5^3 + 496*a5^4 + 2*a3^3*(75 + 160*a4 + 228*a5 - 277*d) + 196*d + 1113*a5*d - 935*a5^2*d - 2482*a5^3*d - 914*d^2 + 543*a5*d^2 + 4518*a5^2*d^2 + 195*d^3 - 3484*a5*d^3 + 913*d^4 + 4*a4^2*(-158 + 790*a5^2 + a5*(167 - 1708*d) + 61*d + 811*d^2) + a3^2*(-344 + 736*a4^2 + 1264*a5^2 + a5*(738 - 3190*d) + a4*(290 + 2304*a5 - 2416*d) - 365*d + 1780*d^2) + 8*a4^3*(211*a5 - 2*(5 + 94*d)) + a3*(-166 + 704*a4^3 + 1352*a5^3 + a5^2*(922 - 5118*d) + 8*a4^2*(7 + 443*a5 - 421*d) + 1181*d + 41*d^2 - 2182*d^3 + 2*a4*(-489 + 2088*a5^2 + a5*(722 - 4812*d) - 91*d + 2444*d^2) + 2*a5*(-320 - 734*d + 3053*d^2)) + 2*a4*(-98 + 1096*a5^3 + a5^2*(529 - 3888*d) + 756*d - 164*d^2 - 1451*d^3 + a5*(-415 - 706*d + 4353*d^2)))) + a1*(8 + 4*a2^6 + 40*a4 + 24*a4^2 - 168*a4^3 - 192*a4^4 - 32*a4^5 - 12*a3^5*(-1 + a5) + 28*a5 + 36*a4*a5 - 428*a4^2*a5 - 464*a4^3*a5 + 112*a4^4*a5 + 128*a4^5*a5 + 12*a5^2 - 412*a4*a5^2 - 396*a4^2*a5^2 + 728*a4^3*a5^2 + 688*a4^4*a5^2 - 164*a5^3 - 196*a4*a5^3 + 1068*a4^2*a5^3 + 1248*a4^3*a5^3 - 56*a5^4 + 620*a4*a5^4 + 980*a4^2*a5^4 + 136*a5^5 + 328*a4*a5^5 + 36*a5^6 + a2^5*(2 + 84*a3 + 84*a4 + 96*a5 - 99*d) - 64*d - 152*a4*d + 500*a4^2*d + 920*a4^3*d + 160*a4^4*d - 64*a4^5*d - 100*a5*d + 934*a4*a5*d + 1776*a4^2*a5*d - 824*a4^3*a5*d - 1200*a4^4*a5*d + 518*a5^2*d + 1314*a4*a5^2*d - 2868*a4^2*a5^2*d - 3968*a4^3*a5^2*d + 470*a5^3*d - 2482*a4*a5^3*d - 4728*a4^2*a5^3*d - 682*a5^4*d - 2254*a4*a5^4*d - 358*a5^5*d + 150*d^2 - 422*a4*d^2 - 1620*a4^2*d^2 - 272*a4^3*d^2 + 416*a4^4*d^2 - 493*a5*d^2 - 2384*a4*a5*d^2 + 1768*a4^2*a5*d^2 + 3824*a4^3*a5*d^2 - 1144*a5^2*d^2 + 3274*a4*a5^2*d^2 + 7968*a4^2*a5^2*d^2 + 1261*a5^3*d^2 + 5680*a4*a5^3*d^2 + 1266*a5^4*d^2 + 88*d^3 + 1260*a4*d^3 + 212*a4^2*d^3 - 1032*a4^3*d^3 + 1124*a5*d^3 - 1322*a4*a5*d^3 - 5472*a4^2*a5*d^3 - 1001*a5^2*d^3 - 6652*a4*a5^2*d^3 - 2173*a5^3*d^3 - 374*d^4 - 114*a4*d^4 + 1220*a4^2*d^4 + 235*a5*d^4 + 3588*a4*a5*d^4 + 1951*a5^2*d^4 + 48*d^5 - 684*a4*d^5 - 866*a5*d^5 + 144*d^6 + a2^4*(-34 + 204*a3^2 + 320*a4^2 + 46*a5 + 448*a5^2 + a4*(-20 + 796*a5 - 794*d) + a3*(-6 + 528*a4 + 656*a5 - 673*d) + 7*d - 961*a5*d + 491*d^2) - 2*a3^4*(6 + 6*a5^2 + 45*d - 24*d^2 + 4*a4*(-7 + a5 + 4*d) + a5*(-52 + 19*d)) + a3^3*(-104 + 72*a5^3 + 4*a4^2*(19 + 41*a5 - 40*d) + 216*d + 229*d^2 - 263*d^3 - 8*a5^2*(-47 + 59*d) + 6*a5*(2 - 126*d + 115*d^2) + 2*a4*(-74 + 152*a5^2 + a5*(234 - 391*d) - 137*d + 208*d^2)) + a2^3*(-50 + 172*a3^3 + 464*a4^3 - 206*a5 + 274*a5^2 + 844*a5^3 + a3^2*(34 + 764*a4 + 1068*a5 - 1085*d) + 4*a4^2*(-13 + 511*a5 - 485*d) + 357*d - 341*a5*d - 2883*a5^2*d - 77*d^2 + 3146*a5*d^2 - 1063*d^3 + 2*a4*(-158 + 160*a5 + 1210*a5^2 + 68*d - 2583*a5*d + 1268*d^2) + a3*(-274 + 1056*a4^2 + 324*a5 + 1740*a5^2 + 4*a4*(-3 + 766*a5 - 747*d) + 35*d - 3860*a5*d + 1960*d^2)) + a3^2*(20 + 168*a5^4 + 144*a4^3*(3*a5 - 2*d) + 374*d - 746*d^2 - 209*d^3 + 525*d^4 - 12*a5^3*(-52 + 99*d) + 4*a4^2*(-116 + 327*a5^2 + a5*(193 - 658*d) - 34*d + 276*d^2) + 2*a5^2*(2 - 962*d + 1251*d^2) + a5*(-332 + 578*d + 1635*d^2 - 2031*d^3) + 2*a4*(-184 + 480*a5^3 + a5^2*(694 - 1861*d) + 582*d + 191*d^2 - 673*d^3 + a5*(-134 - 1215*d + 2118*d^2))) + a2^2*(-2 + 48*a3^4 + 288*a4^4 - 146*a5 - 438*a5^2 + 554*a5^3 + 744*a5^4 + a3^3*(90 + 352*a4 + 588*a5 - 607*d) + 8*a4^3*(-12 + 270*a5 - 235*d) + 209*d + 1265*a5*d - 1389*a5^2*d - 3637*a5^3*d - 977*d^2 + 780*a5*d^2 + 6349*a5^2*d^2 + 173*d^3 - 4659*a5*d^3 + 1173*d^4 + 4*a4^2*(-180 + 1063*a5^2 + a5*(203 - 2223*d) + 65*d + 1031*d^2) + a3^2*(-394 + 848*a4^2 + 1776*a5^2 + a5*(730 - 4103*d) + 2*a4*(64 + 1498*a5 - 1417*d) - 205*d + 2083*d^2) + a3*(-158 + 832*a4^3 + 1980*a5^3 + a5^2*(1194 - 7133*d) + a4^2*(-60 + 4572*a5 - 4108*d) + 1313*d - 52*d^2 - 2691*d^3 + 2*a4*(-560 + 2880*a5^2 + a5*(788 - 6271*d) + 7*d + 3014*d^2) + 2*a5*(-406 - 811*d + 3998*d^2)) + 2*a4*(-94 + 1558*a5^3 + a5^2*(728 - 5342*d) + 839*d - 162*d^2 - 1855*d^3 + a5*(-530 - 871*d + 5736*d^2))) + a3*(44 + 132*a5^5 + a5^4*(476 - 1112*d) + 16*a4^4*(-4 + 25*a5 - 14*d) - 156*d - 357*d^2 + 912*d^3 + 11*d^4 - 454*d^5 + 8*a4^3*(-65 + 210*a5^2 + a5*(65 - 386*d) + 26*d + 144*d^2) + 2*a5^3*(-38 - 970*d + 1563*d^2) + a5^2*(-392 + 832*d + 2667*d^2 - 3941*d^3) + 2*a5*(16 + 426*d - 835*d^2 - 621*d^3 + 1128*d^4) + 4*a4^2*(-109 + 531*a5^3 + 471*d - 28*d^2 - 529*d^3 - 9*a5^2*(-49 + 200*d) + a5*(-187 - 635*d + 1842*d^2)) + 2*a4*(26 + 488*a5^4 + a5^3*(798 - 2613*d) + 427*d - 1128*d^2 - 33*d^3 + 822*d^4 + a5^2*(-158 - 2319*d + 4750*d^2) + a5*(-374 + 1079*d + 1714*d^2 - 3477*d^3))) + a2*(24 + 64*a4^5 + 38*a5 - 276*a5^2 - 322*a5^3 + 460*a5^4 + 292*a5^5 + 16*a4^4*(-6 + 59*a5 - 44*d) + 4*a3^4*(15 + 8*a4 + 17*a5 - 24*d) - 106*d + 577*a5*d + 1474*a5^2*d - 1723*a5^3*d - 1974*a5^4*d - 251*d^2 - 2167*a5*d^2 + 2110*a5^2*d^2 + 4960*a5^3*d^2 + 1028*d^3 - 720*a5*d^3 - 5865*a5^2*d^3 - 153*d^4 + 3244*a5*d^4 - 650*d^5 + 8*a4^3*(-79 + 368*a5^2 + a5*(79 - 728*d) + 41*d + 306*d^2) + a3^3*(-174 + 160*a4^2 + 496*a5^2 + 24*a4*(7 + 33*a5 - 32*d) - 295*d + 698*d^2 - 6*a5*(-90 + 217*d)) + 4*a4^2*(-81 + 877*a5^3 + a5^2*(507 - 2956*d) + 559*d - 103*d^2 - 931*d^3 + a5*(-319 - 626*d + 3072*d^2)) + a3^2*(-228 + 288*a4^3 + 1080*a5^3 + a5^2*(1360 - 4290*d) + 4*a4^2*(15 + 581*a5 - 488*d) + 1100*d + 374*d^2 - 1727*d^3 + 2*a4*(-448 + 1612*a5^2 + a5*(880 - 3615*d) - 226*d + 1708*d^2) + a5*(-514 - 2229*d + 5072*d^2)) + 2*a4*(32 + 868*a5^4 + a5^3*(868 - 4283*d) + 294*d - 1309*d^2 + 161*d^3 + 1284*d^4 + a5^2*(-478 - 2272*d + 7444*d^2) + a5*(-286 + 1655*d + 1370*d^2 - 5345*d^3)) + a3*(70 + 224*a4^4 + 944*a5^4 + a5^3*(1340 - 5058*d) + 16*a4^3*(-9 + 159*a5 - 124*d) + 481*d - 1941*d^2 + 12*d^3 + 1774*d^4 + 4*a4^2*(-340 + 1418*a5^2 + a5*(466 - 2940*d) + 43*d + 1292*d^2) + a5^2*(-662 - 3657*d + 9334*d^2) + a5*(-496 + 2398*d + 2516*d^2 - 7048*d^3) + 4*a4*(-138 + 1050*a5^3 + a5^2*(832 - 3757*d) + 816*d + 14*d^2 - 1303*d^3 + a5*(-427 - 1195*d + 4107*d^2)))))));
(p13 = (1 + a1 + a3 - d)*(64*a1^7 + 32*a1^6*(2 + 10*a2 + 6*a3 + 8*a4 + 6*a5 - 11*d) + 16*a1^5*(-5 + 42*a2^2 + 13*a3^2 + 22*a4 + 28*a4^2 + 17*a5 + 42*a4*a5 + 13*a5^2 + a2*(22 + 50*a3 + 70*a4 + 50*a5 - 94*d) + a3*(17 + 38*a4 + 30*a5 - 56*d) - 22*d - 78*a4*d - 56*a5*d + 52*d^2) + 2*(1 + a2 + a4 - d)*(a3 + a4 + a5 - d)*(a2^2 + a5 + a5^2 + a2*(1 + 2*a5 - 2*d) - 2*a5*d + (-1 + d)*d)*(4*a2^3 + 4*a3^3 - 4*a4 + 4*a4^2 + 8*a4^3 - 4*a5 + 4*a4*a5 + 20*a4^2*a5 + 16*a4*a5^2 + 4*a5^3 + 4*a3^2*(4*a4 + 3*a5 - 4*d) + 4*a2^2*(3*a3 + 4*a4 + 3*a5 - 4*d) + 6*d - 4*a4*d - 28*a4^2*d + 2*a5*d - 44*a4*a5*d - 16*a5^2*d - 3*d^2 + 30*a4*d^2 + 21*a5*d^2 - 9*d^3 + a3*(-4 + 20*a4^2 + 12*a5^2 + 4*a4*(1 + 8*a5 - 11*d) + 2*d - 32*a5*d + 21*d^2) + a2*(-4 + 12*a3^2 + 20*a4^2 + 12*a5^2 + 4*a4*(1 + 8*a5 - 11*d) + 8*a3*(4*a4 + 3*a5 - 4*d) + 2*d - 32*a5*d + 21*d^2)) + 8*a1^4*(-12 + 92*a2^3 + 12*a3^3 - 10*a4 + 88*a4^2 + 56*a4^3 - 11*a5 + 136*a4*a5 + 136*a4^2*a5 + 41*a5^2 + 98*a4*a5^2 + 20*a5^3 + a2^2*(92 + 170*a3 + 238*a4 + 170*a5 - 321*d) + a3^2*(49 + 66*a4 + 52*a5 - 104*d) + 34*d - 198*a4*d - 240*a4^2*d - 139*a5*d - 366*a4*a5*d - 120*a5^2*d + 97*d^2 + 326*a4*d^2 + 233*a5*d^2 - 140*d^3 + a3*(-11 + 112*a4^2 + 60*a5^2 + a5*(106 - 244*d) + 2*a4*(64 + 86*a5 - 161*d) - 147*d + 225*d^2) + a2*(-20 + 92*a3^2 + 200*a4^2 + 132*a5 + 100*a5^2 + 2*a4*(90 + 152*a5 - 279*d) + 4*a3*(33 + 70*a4 + 52*a5 - 98*d) - 192*d - 400*a5*d + 369*d^2)) + 4*a1^3*(2 + 109*a2^4 + 4*a3^4 - 64*a4 + 40*a4^2 + 160*a4^3 + 64*a4^4 - 60*a5 + 54*a4*a5 + 392*a4^2*a5 + 248*a4^3*a5 - 4*a5^2 + 290*a4*a5^2 + 332*a4^2*a5^2 + 58*a5^3 + 176*a4*a5^3 + 32*a5^4 + a2^3*(180 + 290*a3 + 394*a4 + 290*a5 - 539*d) + a3^3*(58 + 52*a4 + 32*a5 - 83*d) + 83*d + 14*a4*d - 612*a4^2*d - 392*a4^3*d + 57*a5*d - 940*a4*a5*d - 1036*a4^2*a5*d - 297*a5^2*d - 828*a4*a5^2*d - 197*a5^3*d - 90*d^2 + 698*a4*d^2 + 840*a4^2*d^2 + 475*a5*d^2 + 1360*a4*a5*d^2 + 490*a5^2*d^2 - 226*d^3 - 750*a4*d^3 - 558*a5*d^3 + 235*d^4 + a3^2*(24 + 160*a4^2 + 84*a5^2 + a4*(242 + 240*a5 - 470*d) + a5*(218 - 359*d) - 327*d + 346*d^2) + a2^2*(-11 + 253*a3^2 + 524*a4^2 + 379*a5 + 301*a5^2 + a3*(379 + 762*a4 + 578*a5 - 1053*d) + 6*a4*(87 + 139*a5 - 246*d) - 593*d - 1101*a5*d + 985*d^2) + a3*(-60 + 176*a4^3 + 88*a5^3 + a5^2*(218 - 473*d) + 4*a4^2*(87 + 115*a5 - 197*d) + 29*d + 505*d^2 - 500*d^3 + 2*a4*(31 + 182*a5^2 + a5*(286 - 637*d) - 445*d + 557*d^2) + a5*(40 - 700*d + 856*d^2)) + a2*(-64 + 76*a3^3 + 304*a4^3 + 3*a5 + 251*a5^2 + 152*a5^3 + a3^2*(271 + 404*a4 + 312*a5 - 595*d) + 4*a4^2*(128 + 199*a5 - 333*d) + 85*d - 852*a5*d - 777*a5^2*d + 640*d^2 + 1368*a5*d^2 - 790*d^3 + 2*a4*(8 + 389*a5 + 318*a5^2 - 602*d - 1075*a5*d + 915*d^2) + a3*(3 + 640*a4^2 + 570*a5 + 388*a5^2 + 2*a4*(375 + 524*a5 - 926*d) - 872*d - 1416*a5*d + 1262*d^2))) + 2*a1^2*(16 + 66*a2^5 - 48*a4 - 60*a4^2 + 112*a4^3 + 128*a4^4 + 32*a4^5 - 42*a5 - 120*a4*a5 + 256*a4^2*a5 + 488*a4^3*a5 + 224*a4^4*a5 - 80*a5^2 + 168*a4*a5^2 + 660*a4^2*a5^2 + 520*a4^3*a5^2 + 10*a5^3 + 360*a4*a5^3 + 512*a4^2*a5^3 + 72*a5^4 + 216*a4*a5^4 + 32*a5^5 + 2*a2^4*(81 + 128*a3 + 165*a4 + 128*a5 - 226*d) + 4*a3^4*(7 + 4*a4 - 6*d) + 22*d + 256*a4*d - 284*a4^2*d - 776*a4^3*d - 304*a4^4*d + 267*a5*d - 346*a4*a5*d - 2044*a4^2*a5*d - 1384*a4^3*a5*d - 2*a5^2*d - 1654*a4*a5^2*d - 2080*a4^2*a5^2*d - 399*a5^3*d - 1212*a4*a5^3*d - 236*a5^4*d - 199*d^2 + 86*a4*d^2 + 1552*a4^2*d^2 + 992*a4^3*d^2 - 94*a5*d^2 + 2498*a4*a5*d^2 + 2952*a4^2*a5*d^2 + 875*a5^2*d^2 + 2620*a4*a5^2*d^2 + 692*a5^3*d^2 + 109*d^3 - 1212*a4*d^3 - 1460*a4^2*d^3 - 852*a5*d^3 - 2596*a4*a5*d^3 - 1036*a5^2*d^3 + 297*d^4 + 986*a4*d^4 + 793*a5*d^4 - 245*d^5 + a2^3*(38 + 330*a3^2 + 640*a4^2 + 474*a5 + 434*a5^2 + 2*a4*(318 + 542*a5 - 895*d) + 2*a3*(237 + 482*a4 + 390*a5 - 661*d) - 768*d - 1426*a5*d + 1199*d^2) + a3^3*(50 + 80*a4^2 + 32*a5^2 + 12*a4*(15 + 10*a5 - 22*d) - 277*d + 210*d^2 - 4*a5*(-42 + 47*d)) + a3^2*(-44 + 144*a4^3 + 96*a5^3 + 16*a4^2*(26 + 29*a5 - 48*d) - 156*d + 801*d^2 - 580*d^3 - 108*a5^2*(-3 + 5*d) + 2*a4*(92 + 204*a5^2 + a5*(364 - 686*d) - 600*d + 597*d^2) + a5*(170 - 1053*d + 984*d^2)) + a2^2*(-98 + 164*a3^3 + 584*a4^3 + 92*a5 + 536*a5^2 + 396*a5^3 + 4*a4^2*(241 + 414*a5 - 644*d) + 2*a3^2*(260 + 417*a4 + 350*a5 - 606*d) - 20*d - 1750*a5*d - 1804*a5^2*d + 1348*d^2 + 2869*a5*d^2 - 1551*d^3 + 2*a4*(73 + 759*a5 + 729*a5^2 - 1185*d - 2241*a5*d + 1780*d^2) + a3*(92 + 1264*a4^2 + 1104*a5 + 932*a5^2 + 2*a4*(727 + 1134*a5 - 1847*d) - 1734*d - 3028*a5*d + 2509*d^2)) + a3*(-42 + 112*a4^4 + 96*a5^4 + a5^3*(256 - 612*d) + 8*a4^3*(49 + 71*a5 - 104*d) + 231*d + 20*d^2 - 856*d^3 + 639*d^4 + 4*a4^2*(61 + 224*a5^2 + a5*(265 - 644*d) - 429*d + 497*d^2) + a5^2*(130 - 1175*d + 1466*d^2) - 2*a5*(58 + 119*d - 890*d^2 + 790*d^3) + 2*a4*(-46 + 260*a5^3 + a5^2*(454 - 1160*d) - 208*d + 1123*d^2 - 957*d^3 + a5*(200 - 1459*d + 1799*d^2))) + a2*(-24 + 24*a3^4 + 240*a4^4 - 160*a5 + 48*a5^2 + 296*a5^3 + 184*a5^4 + 8*a4^3*(76 + 131*a5 - 192*d) + 2*a3^3*(114 + 116*a4 + 92*a5 - 187*d) + 278*d - 35*a5*d - 1377*a5^2*d - 1066*a5^3*d - 122*d^2 + 2125*a5*d^2 + 2404*a5^2*d^2 - 1039*d^3 - 2492*a5*d^3 + 983*d^4 + a3^2*(132 + 640*a4^2 + 480*a5^2 + a5*(824 - 1678*d) + 2*a4*(491 + 588*a5 - 1004*d) - 1295*d + 1462*d^2) + 4*a4^2*(62 + 388*a5^2 - 613*d + 847*d^2 - 5*a5*(-79 + 224*d)) + 2*a4*(-92 + 460*a5^3 + a5^2*(631 - 1990*d) - 118*d + 1470*d^2 - 1543*d^3 + a5*(157 - 1958*d + 2993*d^2)) + a3*(-160 + 672*a4^3 + 504*a5^3 + a5^2*(892 - 2370*d) + 8*a4^2*(172 + 256*a5 - 399*d) - 119*d + 2111*d^2 - 2082*d^3 + 2*a4*(179 + 932*a5^2 + a5*(1154 - 2890*d) - 1813*d + 2320*d^2) + a5*(220 - 2808*d + 3826*d^2)))) + a1*(8 + 16*a2^6 - 8*a4 - 40*a4^2 + 8*a4^3 + 64*a4^4 + 32*a4^5 - 4*a3^5*(-1 + a5) - 4*a5 - 76*a4*a5 - 20*a4^2*a5 + 240*a4^3*a5 + 240*a4^4*a5 + 64*a4^5*a5 - 44*a5^2 - 68*a4*a5^2 + 316*a4^2*a5^2 + 584*a4^3*a5^2 + 304*a4^4*a5^2 - 52*a5^3 + 156*a4*a5^3 + 612*a4^2*a5^3 + 512*a4^3*a5^3 + 24*a5^4 + 292*a4*a5^4 + 380*a4^2*a5^4 + 56*a5^5 + 120*a4*a5^5 + 12*a5^6 + a2^5*(54 + 108*a3 + 128*a4 + 108*a5 - 167*d) - 16*d + 120*a4*d + 92*a4^2*d - 344*a4^3*d - 352*a4^4*d - 64*a4^5*d + 116*a5*d + 294*a4*a5*d - 840*a4^2*a5*d - 1640*a4^3*a5*d - 688*a4^4*a5*d + 242*a5^2*d - 578*a4*a5^2*d - 2548*a4^2*a5^2*d - 1888*a4^3*a5^2*d - 70*a5^3*d - 1586*a4*a5^3*d - 2024*a4^2*a5^3*d - 358*a5^4*d - 890*a4*a5^4*d - 130*a5^5*d - 58*d^2 - 290*a4*d^2 + 524*a4^2*d^2 + 1184*a4^3*d^2 + 416*a4^4*d^2 - 377*a5*d^2 + 644*a4*a5*d^2 + 3576*a4^2*a5*d^2 + 2368*a4^3*a5*d^2 + 44*a5^2*d^2 + 3270*a4*a5^2*d^2 + 4016*a4^2*a5^2*d^2 + 921*a5^3*d^2 + 2524*a4*a5^3*d^2 + 510*a5^4*d^2 + 188*d^3 - 192*a4*d^3 - 1684*a4^2*d^3 - 1032*a4^3*d^3 + 56*a5*d^3 - 3006*a4*a5*d^3 - 3576*a4^2*a5*d^3 - 1205*a5^2*d^3 - 3516*a4*a5^2*d^3 - 1001*a5^3*d^3 - 58*d^4 + 1030*a4*d^4 + 1220*a4^2*d^4 + 795*a5*d^4 + 2444*a4*a5*d^4 + 1075*a5^2*d^4 - 208*d^5 - 684*a4*d^5 - 610*a5*d^5 + 144*d^6 + 2*a3^4*(10 - 2*a5^2 + a5*(20 - 9*d) + 4*a4*(5 + a5 - 4*d) - 37*d + 18*d^2) + a2^4*(34 + 204*a3^2 + 368*a4^2 + 242*a5 + 300*a5^2 + a4*(304 + 672*a5 - 986*d) + a3*(242 + 572*a4 + 508*a5 - 765*d) - 377*d - 861*a5*d + 643*d^2) + a3^3*(24*a5^3 + 4*a4^2*(33 + 27*a5 - 40*d) - 8*a5^2*(-19 + 23*d) + d*(-152 + 397*d - 219*d^2) + 2*a5*(62 - 252*d + 181*d^2) + 2*a4*(54 + 72*a5^2 + a5*(142 - 221*d) - 241*d + 186*d^2)) + a2^3*(-38 + 148*a3^3 + 480*a4^3 + 86*a5 + 470*a5^2 + 424*a5^3 + a3^2*(394 + 720*a4 + 680*a5 - 1041*d) + 4*a4^2*(175 + 369*a5 - 523*d) - 95*d - 1377*a5*d - 1771*a5^2*d + 1011*d^2 + 2526*a5*d^2 - 1231*d^3 + 2*a4*(64 + 590*a5 + 708*a5^2 - 860*d - 1981*a5*d + 1424*d^2) + a3*(86 + 1056*a4^2 + 880*a5 + 956*a5^2 + 4*a4*(272 + 524*a5 - 769*d) - 1301*d - 2784*a5*d + 2072*d^2)) + a3^2*(-28 + 56*a5^4 + a5^3*(256 - 444*d) + 48*a4^3*(4 + 5*a5 - 6*d) + 86*d + 278*d^2 - 821*d^3 + 473*d^4 + 2*a5^2*(106 - 572*d + 563*d^2) - a5*(28 + 514*d - 1695*d^2 + 1203*d^3) + 4*a4^2*(56 + 149*a5^2 - 278*d + 264*d^2 - 7*a5*(-25 + 54*d)) + 2*a4*(192*a5^3 + a5^2*(370 - 839*d) + d*(-294 + 887*d - 621*d^2) + a5*(226 - 1155*d + 1232*d^2))) + a2^2*(-34 + 36*a3^4 + 288*a4^4 - 118*a5 + 82*a5^2 + 486*a5^3 + 312*a5^4 + a3^3*(266 + 308*a4 + 312*a5 - 515*d) + 8*a4^3*(88 + 176*a5 - 239*d) + 217*d - 179*a5*d - 2001*a5^2*d - 1757*a5^3*d + 39*d^2 + 2812*a5*d^2 + 3705*a5^2*d^2 - 1315*d^3 - 3511*a5*d^3 + 1265*d^4 + 4*a4^2*(76 + 565*a5^2 + a5*(499 - 1535*d) - 721*d + 1071*d^2) + a3^2*(162 + 800*a4^2 + 828*a5^2 + a5*(1030 - 2527*d) + 2*a4*(578 + 884*a5 - 1321*d) - 1533*d + 1943*d^2) + 2*a4*(-64 + 724*a5^3 + a5^2*(886 - 2984*d) - 213*d + 1768*d^2 - 1967*d^3 + 7*a5*(28 - 357*d + 594*d^2)) + a3*(-118 + 816*a4^3 + 864*a5^3 + a5^2*(1250 - 3769*d) + 4*a4^2*(401 + 717*a5 - 1013*d) - 259*d + 2564*d^2 - 2715*d^3 + a5*(264 - 3578*d + 5508*d^2) + a4*(452 + 2908*a5^2 + a5*(2936 - 8266*d) - 4322*d + 6012*d^2))) + a3*(-4 + 44*a5^5 + a5^4*(196 - 408*d) + 16*a4^4*(8 + 13*a5 - 14*d) + 100*d - 273*d^2 - 92*d^3 + 703*d^4 - 434*d^5 + 8*a4^3*(25 + 94*a5^2 + a5*(87 - 222*d) - 132*d + 142*d^2) + 2*a5^3*(66 - 536*d + 655*d^2) - a5^2*(80 + 432*d - 2219*d^2 + 1985*d^3) + 2*a5*(-36 + 152*d + 211*d^2 - 1025*d^3 + 736*d^4) + 4*a4^2*(1 + 217*a5^3 + a5^2*(295 - 844*d) - 195*d + 644*d^2 - 515*d^3 + a5*(143 - 867*d + 1118*d^2)) + 2*a4*(-30 + 184*a5^4 + a5^3*(394 - 1079*d) + 87*d + 380*d^2 - 1191*d^3 + 792*d^4 + a5^2*(250 - 1707*d + 2308*d^2) - a5*(26 + 643*d - 2476*d^2 + 2193*d^3))) + a2*(8 + 64*a4^5 - 74*a5 - 140*a5^2 + 54*a5^3 + 260*a5^4 + 108*a5^5 + 16*a4^4*(18 + 35*a5 - 44*d) + 4*a3^4*(16 + 8*a4 + 7*a5 - 18*d) + 86*d + 453*a5*d - 138*a5^2*d - 1359*a5^3*d - 810*a5^4*d - 363*d^2 + 41*a5*d^2 + 2730*a5^2*d^2 + 2332*a5^3*d^2 + 80*d^3 - 2472*a5*d^3 - 3309*a5^2*d^3 + 835*d^4 + 2348*a5*d^4 - 670*d^5 + 8*a4^3*(33 + 159*a5 + 180*a5^2 - 231*d - 462*a5*d + 308*d^2) + a3^3*(122 + 160*a4^2 + 192*a5^2 + a5*(416 - 682*d) + a4*(404 + 424*a5 - 680*d) - 655*d + 586*d^2) + 4*a4^2*(-17 + 383*a5^3 + a5^2*(481 - 1526*d) - 199*d + 965*d^2 - 945*d^3 + a5*(157 - 1356*d + 2056*d^2)) + a3^2*(-64 + 288*a4^3 + 408*a5^3 + a5^2*(900 - 1958*d) + 4*a4^2*(229 + 331*a5 - 464*d) - 428*d + 1958*d^2 - 1579*d^3 + 2*a4*(236 + 938*a5 + 724*a5^2 - 1442*d - 2109*a5*d + 1582*d^2) + a5*(374 - 2665*d + 3052*d^2)) + 2*a4*(-44 + 348*a5^4 + a5^3*(594 - 1941*d) + 202*d + 243*d^2 - 1575*d^3 + 1314*d^4 + a5^2*(214 - 2452*d + 4028*d^2) - a5*(100 + 499*d - 3406*d^2 + 3735*d^3)) + a3*(-74 + 224*a4^4 + 352*a5^4 + a5^3*(808 - 2158*d) + 16*a4^3*(54 + 93*a5 - 122*d) + 377*d + 263*d^2 - 2208*d^3 + 1734*d^4 + 4*a4^2*(154 + 674*a5^2 + a5*(686 - 1810*d) - 1025*d + 1264*d^2) + a5^2*(306 - 3369*d + 4798*d^2) - 2*a5*(98 + 331*d - 2368*d^2 + 2352*d^3) + 4*a4*(-33 + 438*a5^3 - 294*d + 1402*d^2 - 1273*d^3 - 35*a5^2*(-19 + 53*d) + a5*(241 - 1929*d + 2638*d^2)))))));
(p14 = -128*a1^8 - 64*a1^7*(1 + 11*a2 + 9*a3 + 10*a4 + 9*a5 - 14*d) - 32*a1^6*(-7 + 52*a2^2 + 33*a3^2 + 12*a4 + 48*a4^2 + 11*a5 + 88*a4*a5 + 37*a5^2 + a2*(14 + 88*a3 + 100*a4 + 88*a5 - 137*d) + a3*(11 + 80*a4 + 74*a5 - 111*d) - 11*d - 130*a4*d - 115*a5*d + 87*d^2) - 16*a1^5*(-7 + 134*a2^3 + 59*a3^3 - 50*a4 + 68*a4^2 + 136*a4^3 - 51*a5 + 130*a4*a5 + 388*a4^2*a5 + 51*a5^2 + 346*a4*a5^2 + 95*a5^3 + a2^2*(72 + 366*a3 + 412*a4 + 366*a5 - 561*d) + a3^2*(63 + 242*a4 + 225*a5 - 345*d) + 79*d - 140*a4*d - 552*a4^2*d - 118*a5*d - 1012*a4*a5*d - 429*a5^2*d + 57*d^2 + 730*a4*d^2 + 641*a5*d^2 - 314*d^3 + a2*(-47 + 283*a3^2 + 420*a4^2 + 113*a5 + 327*a5^2 + a3*(113 + 708*a4 + 630*a5 - 946*d) + 4*a4*(31 + 193*a5 - 281*d) - 134*d - 990*a5*d + 741*d^2) + a3*(-51 + 324*a4^2 + 261*a5^2 + 2*a4*(65 + 298*a5 - 442*d) - 130*d + 593*d^2 - 42*a5*(-3 + 19*d))) - 8*a1^4*(14 + 201*a2^4 + 50*a3^4 - 68*a4 - 124*a4^2 + 200*a4^3 + 224*a4^4 - 75*a5 - 238*a4*a5 + 560*a4^2*a5 + 920*a4^3*a5 - 126*a5^2 + 490*a4*a5^2 + 1340*a4^2*a5^2 + 121*a5^3 + 808*a4*a5^3 + 170*a5^4 + a3^3*(165 + 336*a4 + 300*a5 - 503*d) + 20*a2^3*(9 + 41*a3 + 45*a4 + 41*a5 - 61*d) + 75*d + 430*a4*d - 688*a4^2*d - 1272*a4^3*d + 443*a5*d - 1234*a4*a5*d - 3728*a4^2*a5*d - 473*a5^2*d - 3418*a4*a5^2*d - 969*a5^3*d - 353*d^2 + 700*a4*d^2 + 2600*a4^2*d^2 + 550*a5*d^2 + 4840*a4*a5*d^2 + 2093*a5^2*d^2 - 181*d^3 - 2274*a4*d^3 - 2009*a5*d^3 + 717*d^4 + a3^2*(-102 + 768*a4^2 + 519*a5 + 620*a5^2 + 2*a4*(267 + 700*a5 - 1086*d) - 615*d - 1967*a5*d + 1509*d^2) + a2^2*(-123 + 999*a3^2 + 1464*a4^2 + 441*a5 + 1199*a5^2 + a4*(472 + 2744*a5 - 3890*d) + a3*(441 + 2504*a4 + 2238*a5 - 3298*d) - 564*d - 3498*a5*d + 2553*d^2) + a3*(-75 + 704*a4^3 + 540*a5^3 + a5^2*(475 - 2433*d) + 4*a4^2*(145 + 511*a5 - 744*d) + 419*d + 648*d^2 - 1771*d^3 + 14*a5*(-16 - 84*d + 259*d^2) + 2*a4*(-109 + 936*a5^2 + a5*(536 - 2763*d) - 656*d + 2021*d^2)) + a2*(-56 + 434*a3^3 + 976*a4^3 - 274*a5 + 390*a5^2 + 750*a5^3 + a3^2*(474 + 1812*a4 + 1634*a5 - 2485*d) + 4*a4^2*(131 + 717*a5 - 996*d) + 445*d - 987*a5*d - 3239*a5^2*d + 566*d^2 + 4686*a5*d^2 - 2251*d^3 + 2*a4*(-144 + 490*a5 + 1318*a5^2 - 577*d - 3729*a5*d + 2631*d^2) + a3*(-274 + 2376*a4^2 + 912*a5 + 1950*a5^2 + 8*a4*(127 + 556*a5 - 808*d) - 1071*d - 5788*a5*d + 4248*d^2))) - 2*(1 + a2 + a4 - d)*(a3 + a4 + a5 - d)*(a2^2 + a5 + a5^2 + a2*(1 + 2*a5 - 2*d) - 2*a5*d + (-1 + d)*d)*(12*a2^4 + 12*a3^4 + 12*a4 - 20*a4^2 - 16*a4^3 + 16*a4^4 + 12*a5 - 32*a4*a5 - 40*a4^2*a5 + 64*a4^3*a5 - 12*a5^2 - 36*a4*a5^2 + 92*a4^2*a5^2 - 12*a5^3 + 56*a4*a5^3 + 12*a5^4 + 4*a3^3*(-3 + 14*a4 + 12*a5 - 15*d) + 4*a2^3*(-3 + 12*a3 + 14*a4 + 12*a5 - 15*d) - 18*d + 36*a4*d + 64*a4^2*d - 80*a4^3*d + 24*a5*d + 112*a4*a5*d - 232*a4^2*a5*d + 54*a5^2*d - 212*a4*a5^2*d - 60*a5^3*d - 9*d^2 - 84*a4*d^2 + 144*a4^2*d^2 - 78*a5*d^2 + 264*a4*a5*d^2 + 111*a5^2*d^2 + 36*d^3 - 108*a4*d^3 - 90*a5*d^3 + 27*d^4 + a3^2*(-12 + 92*a4^2 + 72*a5^2 + 4*a4*(-9 + 42*a5 - 53*d) + 54*d + 111*d^2 - 36*a5*(1 + 5*d)) + a2^2*(-12 + 72*a3^2 + 92*a4^2 + 72*a5^2 + 4*a4*(-9 + 42*a5 - 53*d) + 12*a3*(-3 + 14*a4 + 12*a5 - 15*d) + 54*d + 111*d^2 - 36*a5*(1 + 5*d)) + 2*a3*(32*a4^3 + 4*a4^2*(-5 + 23*a5 - 29*d) + 4*a4*(-4 + 21*a5^2 + 14*d + 33*d^2 - a5*(9 + 53*d)) + 3*(2 + 8*a5^3 + 4*d - 13*d^2 - 15*d^3 - 6*a5^2*(1 + 5*d) + a5*(-4 + 18*d + 37*d^2))) + 2*a2*(24*a3^3 + 32*a4^3 + 4*a4^2*(-5 + 23*a5 - 29*d) + 6*a3^2*(-3 + 14*a4 + 12*a5 - 15*d) + a3*(-12 + 92*a4^2 + 72*a5^2 + 4*a4*(-9 + 42*a5 - 53*d) + 54*d + 111*d^2 - 36*a5*(1 + 5*d)) + 4*a4*(-4 + 21*a5^2 + 14*d + 33*d^2 - a5*(9 + 53*d)) + 3*(2 + 8*a5^3 + 4*d - 13*d^2 - 15*d^3 - 6*a5^2*(1 + 5*d) + a5*(-4 + 18*d + 37*d^2)))) - 4*a1^3*(14 + 175*a2^5 + 16*a3^5 + 32*a4 - 188*a4^2 - 128*a4^3 + 304*a4^4 + 192*a4^5 + 36*a5 - 380*a4*a5 - 428*a4^2*a5 + 1128*a4^3*a5 + 1152*a4^4*a5 - 190*a5^2 - 468*a4*a5^2 + 1592*a4^2*a5^2 + 2544*a4^3*a5^2 - 200*a5^3 + 964*a4*a5^3 + 2568*a4^2*a5^3 + 204*a5^4 + 1180*a4*a5^4 + 200*a5^5 + a2^4*(233 + 1057*a3 + 1126*a4 + 1057*a5 - 1502*d) + a3^4*(192 + 212*a4 + 156*a5 - 335*d) - 79*d + 476*a4*d + 804*a4^2*d - 1536*a4^3*d - 1536*a4^4*d + 489*a5*d + 1696*a4*a5*d - 4220*a4^2*a5*d - 6744*a4^3*a5*d + 958*a5^2*d - 3744*a4*a5^2*d - 10328*a4^2*a5^2*d - 999*a5^3*d - 6468*a4*a5^3*d - 1401*a5^4*d - 274*d^2 - 1450*a4*d^2 + 2692*a4^2*d^2 + 4552*a4^3*d^2 - 1558*a5*d^2 + 4696*a4*a5*d^2 + 13976*a4^2*a5*d^2 + 1829*a5^2*d^2 + 13314*a4*a5^2*d^2 + 3905*a5^3*d^2 + 813*d^3 - 1850*a4*d^3 - 6352*a4^2*d^3 - 1405*a5*d^3 - 12212*a4*a5*d^3 - 5444*a5^2*d^3 + 362*d^4 + 4200*a4*d^4 + 3792*a5*d^4 - 1052*d^5 + a3^3*(-16 + 764*a4^2 + 572*a5^2 + a5*(896 - 2038*d) + 2*a4*(452 + 680*a5 - 1155*d) - 1193*d + 1705*d^2) + a2^3*(-153 + 1825*a3^2 + 2624*a4^2 + 827*a5 + 2297*a5^2 + a4*(848 + 5044*a5 - 6894*d) + a3*(827 + 4532*a4 + 4162*a5 - 5930*d) - 1086*d - 6402*a5*d + 4497*d^2) + a3^2*(-226 + 1144*a4^3 + 940*a5^3 + a5^2*(1420 - 4472*d) + 4*a4^2*(397 + 872*a5 - 1318*d) + 562*d + 2327*d^2 - 3502*d^3 + 2*a4*(-64 + 1632*a5^2 + a5*(1478 - 4996*d) - 2009*d + 3802*d^2) + a5*(-180 - 3745*d + 6931*d^2)) + a2^2*(-151 + 1235*a3^3 + 2688*a4^3 - 585*a5 + 1151*a5^2 + 2327*a5^3 + a3^2*(1355 + 5130*a4 + 4725*a5 - 6977*d) + 4*a4^2*(371 + 2045*a5 - 2758*d) + 959*d - 3001*a5*d - 9635*a5^2*d + 1838*d^2 + 13411*a5*d^2 - 6240*d^3 + 2*a4*(-325 + 1401*a5 + 3905*a5^2 - 1697*d - 10660*a5*d + 7290*d^2) + a3*(-585 + 6616*a4^2 + 2578*a5 + 5817*a5^2 + 2*a4*(1467 + 6422*a5 - 9047*d) - 3205*d - 16612*a5*d + 11845*d^2)) + a3*(36 + 768*a4^4 + 708*a5^4 + a5^3*(920 - 4170*d) + 24*a4^3*(49 + 143*a5 - 201*d) + 525*d - 1346*d^2 - 1697*d^3 + 3168*d^4 + 4*a4^2*(-61 + 1323*a5^2 + a5*(811 - 3712*d) - 1107*d + 2638*d^2) + a5^2*(-364 - 3551*d + 9131*d^2) + a5*(-428 + 1480*d + 4404*d^2 - 8826*d^3) + 2*a4*(-202 + 1648*a5^3 + a5^2*(1508 - 7075*d) + 658*d + 2550*d^2 - 4842*d^3 + a5*(-286 - 4013*d + 10143*d^2))) + a2*(42 + 308*a3^4 + 1216*a4^4 - 363*a5 - 600*a5^2 + 757*a5^3 + 1112*a5^4 + a3^3*(925 + 2000*a4 + 1816*a5 - 2928*d) + 8*a4^3*(144 + 661*a5 - 887*d) + 416*d + 2026*a5*d - 2922*a5^2*d - 6140*a5^3*d - 1611*d^2 + 3574*a5*d^2 + 12779*a5^2*d^2 - 1347*d^3 - 11858*a5*d^3 + 4122*d^4 + 4*a4^2*(-152 + 2015*a5^2 + a5*(816 - 5438*d) - 1019*d + 3686*d^2) + a3^2*(-408 + 4372*a4^2 + 3820*a5^2 + a5*(2827 - 11580*d) + 2*a4*(1559 + 4228*a5 - 6307*d) - 3584*d + 8653*d^2) + 2*a4*(-170 + 2540*a5^3 + a5^2*(1443 - 10391*d) + 1012*d + 2194*d^2 - 6506*d^3 + a5*(-587 - 3669*d + 14237*d^2)) + a3*(-363 + 3888*a4^3 + 3424*a5^3 + a5^2*(2659 - 14792*d) + 4*a4^2*(847 + 3004*a5 - 4226*d) + 1834*d + 4068*d^2 - 10140*d^3 + 2*a4*(-497 + 5768*a5^2 + a5*(3082 - 16374*d) - 3918*d + 11618*d^2) + a5*(-996 - 6786*d + 21272*d^2)))) - 2*a1^2*(-8 + 82*a2^6 + 56*a4 + 12*a4^2 - 232*a4^3 - 32*a4^4 + 224*a4^5 + 64*a4^6 + 70*a5 + 48*a4*a5 - 740*a4^2*a5 - 344*a4^3*a5 + 1104*a4^4*a5 + 672*a4^5*a5 + 54*a5^2 - 776*a4*a5^2 - 704*a4^2*a5^2 + 2264*a4^3*a5^2 + 2304*a4^4*a5^2 - 286*a5^3 - 568*a4*a5^3 + 2356*a4^2*a5^3 + 3592*a4^3*a5^3 - 194*a5^4 + 1208*a4*a5^4 + 2756*a4^2*a5^4 + 248*a5^5 + 992*a4*a5^5 + 132*a5^6 + a2^5*(780*a3 + 808*a4 + 15*(10 + 52*a5 - 69*d)) + 4*a3^5*(23 + 12*a4 + a5 - 20*d) - 70*d - 160*a4*d + 984*a4^2*d + 584*a4^3*d - 1584*a4^4*d - 832*a4^5*d - 227*a5*d + 2002*a4*a5*d + 2396*a4^2*a5*d - 6120*a4^3*a5*d - 5744*a4^4*a5*d + 1025*a5^2*d + 2890*a4*a5^2*d - 9068*a4^2*a5^2*d - 13776*a4^3*a5^2*d + 1229*a5^3*d - 5906*a4*a5^3*d - 14624*a4^2*a5^3*d - 1403*a5^4*d - 6914*a4*a5^4*d - 1178*a5^5*d + 199*d^2 - 1240*a4*d^2 - 1980*a4^2*d^2 + 4160*a4^3*d^2 + 3680*a4^4*d^2 - 1227*a5*d^2 - 4678*a4*a5*d^2 + 11708*a4^2*a5*d^2 + 17744*a4^3*a5*d^2 - 2799*a5^2*d^2 + 10880*a4*a5^2*d^2 + 28892*a4^2*a5^2*d^2 + 3199*a5^3*d^2 + 18842*a4*a5^3*d^2 + 4180*a5^4*d^2 + 466*d^3 + 2452*a4*d^3 - 5012*a4^2*d^3 - 7736*a4^3*d^3 + 2809*a5*d^3 - 8868*a4*a5*d^3 - 25396*a4^2*a5*d^3 - 3654*a5^2*d^3 - 25378*a4*a5^2*d^3 - 7709*a5^3*d^3 - 1042*d^4 + 2656*a4*d^4 + 8420*a4^2*d^4 + 2043*a5*d^4 + 17012*a4*a5*d^4 + 7888*a5^2*d^4 - 432*d^5 - 4556*a4*d^5 - 4272*a5*d^5 + 959*d^6 + a3^4*(94 + 272*a4^2 + 148*a5^2 + a4*(620 + 480*a5 - 984*d) + a5*(644 - 794*d) - 937*d + 808*d^2) + a2^4*(-90 + 1812*a3^2 + 2568*a4^2 + 776*a5 + 2408*a5^2 + a4*(764 + 5064*a5 - 6620*d) + a3*(776 + 4448*a4 + 4240*a5 - 5771*d) - 1009*d - 6367*a5*d + 4248*d^2) + a3^3*(-210 + 592*a4^3 + 552*a5^3 + 4*a4^2*(400 + 545*a5 - 858*d) - 69*d + 3061*d^2 - 2821*d^3 - 44*a5^2*(-37 + 70*d) + a5*(256 - 4522*d + 5228*d^2) + a4*(308 + 2144*a5^2 + a5*(3124 - 6962*d) - 4568*d + 5608*d^2)) + a2^3*(-174 + 1692*a3^3 + 3584*a4^3 - 632*a5 + 1636*a5^2 + 3504*a5^3 + a3^2*(1792 + 6944*a4 + 6696*a5 - 9471*d) + 4*a4^2*(493 + 2827*a5 - 3692*d) + 989*d - 4167*a5*d - 13965*a5^2*d + 2562*d^2 + 18632*a5*d^2 - 8313*d^3 + 2*a4*(-368 + 1894*a5 + 5612*a5^2 - 2259*d - 14777*a5*d + 9735*d^2) + a3*(-632 + 8856*a4^2 + 3476*a5 + 8508*a5^2 + 4*a4*(974 + 4490*a5 - 6089*d) - 4323*d - 23292*a5*d + 15950*d^2)) + a3^2*(-38 + 624*a4^4 + 808*a5^4 + a5^3*(1940 - 5276*d) + 8*a4^3*(240 + 451*a5 - 632*d) + 1059*d - 1111*d^2 - 4188*d^3 + 4496*d^4 + 4*a5^2*(9 - 1909*d + 3053*d^2) + 4*a4^2*(79 + 1575*a5^2 + a5*(1397 - 4420*d) - 2030*d + 3183*d^2) + a5*(-750 + 735*d + 9921*d^2 - 12207*d^3) + 2*a4*(-314 + 2016*a5^3 + a5^2*(2798 - 8943*d) + 114*d + 5308*d^2 - 6406*d^3 + a5*(172 - 7761*d + 13111*d^2))) + a2^2*(40 + 658*a3^4 + 2384*a4^4 - 630*a5 - 1164*a5^2 + 1796*a5^3 + 2626*a5^4 + a3^3*(1832 + 4144*a4 + 4028*a5 - 6121*d) + 8*a4^3*(295 + 1373*a5 - 1787*d) + 775*d + 3584*a5*d - 6622*a5^2*d - 14171*a5^3*d - 2721*d^2 + 8032*a5*d^2 + 28556*a5^2*d^2 - 3129*d^3 - 25555*a5*d^3 + 8571*d^4 + a3^2*(-620 + 8808*a4^2 + 8708*a5^2 + a5*(5696 - 25125*d) + 4*a4*(1574 + 4582*a5 - 6515*d) - 7316*d + 17988*d^2) + 4*a4^2*(-281 + 4377*a5^2 - 2116*d + 7543*d^2 - 4*a5*(-431 + 2871*d)) + 2*a4*(-310 + 5756*a5^3 + a5^2*(3174 - 22921*d) + 1792*d + 4686*d^2 - 13434*d^3 + 2*a5*(-557 - 3924*d + 15202*d^2)) + a3*(-630 + 7696*a4^3 + 7964*a5^3 + a5^2*(5660 - 33175*d) + 4*a4^2*(1717 + 6351*a5 - 8596*d) + 3040*d + 8690*d^2 - 21069*d^3 + 2*a5*(-886 - 7117*d + 22932*d^2) + 2*a4*(-848 + 12848*a5^2 + a5*(6410 - 35119*d) - 8103*d + 23993*d^2))) + a3*(70 + 320*a4^5 + 532*a5^5 + 16*a4^4*(67 + 161*a5 - 210*d) - 135*d - 1337*d^2 + 2131*d^3 + 2405*d^4 - 3362*d^5 - 8*a5^4*(-139 + 511*d) + 2*a5^3*(-160 - 2727*d + 5986*d^2) + a5^2*(-826 + 2033*d + 10059*d^2 - 17095*d^3) + 2*a5*(4 + 1074*d - 1869*d^2 - 4079*d^3 + 6020*d^4) + 8*a4^3*(9 + 826*a5^2 - 757*d + 1450*d^2 - 7*a5*(-75 + 308*d)) + 4*a4^2*(-166 + 1787*a5^3 + a5^2*(1586 - 7218*d) + 220*d + 2966*d^2 - 4470*d^3 + a5*(-61 - 4345*d + 9776*d^2)) + 2*a4*(-18 + 1656*a5^4 + a5^3*(2150 - 9411*d) + 1010*d - 1460*d^2 - 4697*d^3 + 6347*d^4 + 2*a5^2*(-133 - 4215*d + 9864*d^2) + a5*(-726 + 1411*d + 10982*d^2 - 18277*d^3))) + a2*(48 + 80*a3^5 + 704*a4^5 + 84*a5 - 702*a5^2 - 828*a5^3 + 1034*a5^4 + 964*a5^5 + 2*a3^4*(379 + 444*a4 + 398*a5 - 733*d) + 16*a4^4*(77 + 291*a5 - 374*d) - 210*d + 1817*a5*d + 3760*a5^2*d - 4863*a5^3*d - 6716*a5^4*d - 1068*d^2 - 5741*a5*d^2 + 8629*a5^2*d^2 + 18368*a5^3*d^2 + 2864*d^3 - 6684*a5*d^3 - 24887*a5^2*d^3 + 1858*d^4 + 16782*a5*d^4 - 4512*d^5 + 8*a4^3*(-62 + 1366*a5^2 + a5*(607 - 3530*d) - 798*d + 2304*d^2) + a3^3*(24 + 2984*a4^2 + 2872*a5^2 + a5*(3524 - 9266*d) + 4*a4*(914 + 1558*a5 - 2423*d) - 4787*d + 7250*d^2) + 4*a4^2*(-185 + 2889*a5^3 + 758*d + 2874*d^2 - 6598*d^3 - 4*a5^2*(-447 + 2848*d) + a5*(-444 - 4575*d + 14992*d^2)) + a3^2*(-762 + 4320*a4^3 + 4640*a5^3 + 4*a4^2*(1600 + 3749*a5 - 5330*d) + 1686*d + 9693*d^2 - 14825*d^3 - 6*a5^2*(-968 + 3475*d) + 2*a4*(-142 + 6102*a5 + 7668*a5^2 - 8272*d - 22127*a5*d + 15958*d^2) + a5*(-596 - 15197*d + 30640*d^2)) + 2*a4*(56 + 2768*a5^4 + 897*d - 2645*d^2 - 4137*d^3 + 8883*d^4 - 5*a5^3*(-454 + 2987*d) + 2*a5^2*(-515 - 4223*d + 14989*d^2) + a5*(-728 + 3346*d + 10377*d^2 - 26665*d^3)) + a3*(84 + 2848*a4^4 + 3448*a5^4 + a5^3*(4076 - 19766*d) + 16*a4^3*(295 + 888*a5 - 1191*d) + 1877*d - 4519*d^2 - 7548*d^3 + 13472*d^4 + a5^2*(-1448 - 15273*d + 41758*d^2) - 2*a5*(744 - 2643*d - 9437*d^2 + 19426*d^3) + 4*a4^2*(-199 + 5892*a5^2 - 4578*d + 10844*d^2 - 6*a5*(-570 + 2653*d)) + 2*a4*(-746 + 7764*a5^3 + 2261*d + 10835*d^2 - 20386*d^3 - 8*a5^2*(-818 + 4027*d) + 2*a5*(-554 - 8505*d + 22201*d^2))))) - a1*(-8 + 16*a2^7 + 8*a4 + 56*a4^2 - 40*a4^3 - 112*a4^4 + 32*a4^5 + 64*a4^6 - 12*a3^6*(-1 + a5) + 12*a5 + 132*a4*a5 - 68*a4^2*a5 - 592*a4^3*a5 - 64*a4^4*a5 + 480*a4^5*a5 + 128*a4^6*a5 + 88*a5^2 - 1072*a4^2*a5^2 - 416*a4^3*a5^2 + 1424*a4^4*a5^2 + 832*a4^5*a5^2 + 32*a5^3 - 824*a4*a5^3 - 544*a4^2*a5^3 + 2224*a4^3*a5^3 + 2048*a4^4*a5^3 - 252*a5^4 - 312*a4*a5^4 + 1928*a4^2*a5^4 + 2440*a4^3*a5^4 - 80*a5^5 + 884*a4*a5^5 + 1460*a4^2*a5^5 + 172*a5^6 + 400*a4*a5^6 + 36*a5^7 + a2^6*(38 + 304*a3 + 308*a4 + 304*a5 - 363*d) + 8*d - 184*a4*d + 12*a4^2*d + 800*a4^3*d + 64*a4^4*d - 672*a4^5*d - 128*a4^6*d - 232*a5*d - 186*a4*a5*d + 2752*a4^2*a5*d + 1280*a4^3*a5*d - 3776*a4^4*a5*d - 1888*a4^5*a5*d - 242*a5^2*d + 3056*a4*a5^2*d + 2884*a4^2*a5^2*d - 8448*a4^3*a5^2*d - 7440*a4^4*a5^2*d + 1160*a5^3*d + 2372*a4*a5^3*d - 9416*a4^2*a5^3*d - 12512*a4^3*a5^3*d + 764*a5^4*d - 5192*a4*a5^4*d - 10008*a4^2*a5^4*d - 1152*a5^5*d - 3642*a4*a5^5*d - 466*a5^6*d + 130*d^2 + 246*a4*d^2 - 1760*a4^2*d^2 - 944*a4^3*d^2 + 2560*a4^4*d^2 + 1088*a4^5*d^2 + 447*a5*d^2 - 3712*a4*a5*d^2 - 4528*a4^2*a5*d^2 + 10840*a4^3*a5*d^2 + 8976*a4^4*a5*d^2 - 1967*a5^2*d^2 - 5804*a4*a5^2*d^2 + 17280*a4^2*a5^2*d^2 + 23680*a4^3*a5^2*d^2 - 2455*a5^3*d^2 + 12140*a4*a5^3*d^2 + 26584*a4^2*a5^3*d^2 + 3169*a5^4*d^2 + 12946*a4*a5^4*d^2 + 2204*a5^5*d^2 - 238*d^3 + 1478*a4*d^3 + 2260*a4^2*d^3 - 4712*a4^3*d^3 - 3648*a4^4*d^3 + 1461*a5*d^3 + 5854*a4*a5*d^3 - 14212*a4^2*a5*d^3 - 19792*a4^3*a5*d^3 + 3641*a5^2*d^3 - 14180*a4*a5^2*d^3 - 34596*a4^2*a5^2*d^3 - 4601*a5^3*d^3 - 23572*a4*a5^3*d^3 - 5343*a5^4*d^3 - 398*d^4 - 2130*a4*d^4 + 4424*a4^2*d^4 + 6224*a4^3*d^4 - 2593*a5*d^4 + 8296*a4*a5*d^4 + 22264*a4^2*a5*d^4 + 3725*a5^2*d^4 + 23528*a4*a5^2*d^4 + 7412*a5^3*d^4 + 722*d^5 - 1942*a4*d^5 - 5712*a4^2*d^5 - 1589*a5*d^5 - 12328*a4*a5*d^5 - 5989*a5^2*d^5 + 276*d^6 + 2668*a4*d^6 + 2638*a5*d^6 - 492*d^7 + 2*a3^5*(24 - 12*a5^2 + a5*(76 - 25*d) + 8*a4*(8 + a5 - 6*d) - 119*d + 56*d^2) + 2*a2^5*(-10 + 464*a3^2 + 654*a4^2 + 168*a5 + 654*a5^2 + a4*(162 + 1320*a5 - 1639*d) + 8*a3*(21 + 141*a4 + 140*a5 - 180*d) - 206*d - 1630*a5*d + 1017*d^2) + a3^4*(-44 + 60*a5^3 + a5^2*(660 - 666*d) + 68*a4^2*(7 + 5*a5 - 8*d) - 314*d + 1355*d^2 - 811*d^3 + 4*a5*(74 - 477*d + 343*d^2) + 2*a4*(122 + 232*a5^2 + a5*(554 - 789*d) - 833*d + 666*d^2)) + a2^4*(-72 + 1120*a3^3 + 2328*a4^3 - 366*a5 + 1112*a5^2 + 2552*a5^3 + 2*a3^2*(544 + 2268*a4 + 2314*a5 - 3109*d) + 8*a4^2*(156 + 951*a5 - 1202*d) + 492*d - 2635*a5*d - 9828*a5^2*d + 1545*d^2 + 12542*a5*d^2 - 5318*d^3 + 2*a4*(-210 + 1214*a5 + 3916*a5^2 - 1377*d - 9956*a5*d + 6293*d^2) + a3*(-366 + 5748*a4^2 + 2212*a5 + 6060*a5^2 + 2*a4*(1196 + 6100*a5 - 7929*d) - 2611*d - 15894*a5*d + 10364*d^2)) + a3^3*(-60 + 240*a5^4 + 8*a4^3*(105 + 117*a5 - 148*d) + 566*d + 261*d^2 - 3203*d^3 + 2244*d^4 - 4*a5^3*(-340 + 541*d) + 8*a5^2*(65 - 681*d + 706*d^2) + 4*a4^2*(123 + 620*a5^2 + a5*(755 - 1646*d) - 1099*d + 1143*d^2) - 2*a5*(200 + 437*d - 3627*d^2 + 2972*d^3) + 2*a4*(-106 + 848*a5^3 - 547*d + 3416*d^2 - 2815*d^3 - 20*a5^2*(-86 + 195*d) + a5*(498 - 4855*d + 5759*d^2))) + a2^3*(4 + 592*a3^4 + 2016*a4^4 - 438*a5 - 1066*a5^2 + 1880*a5^3 + 2644*a5^4 + 8*a4^3*(258 + 1229*a5 - 1553*d) + 16*a3^3*(94 + 227*a4 + 241*a5 - 342*d) + 546*d + 2941*a5*d - 6489*a5^2*d - 14040*a5^3*d - 2037*d^2 + 7462*a5*d^2 + 27522*a5^2*d^2 - 2819*d^3 - 23744*a5*d^3 + 7632*d^4 + a3^2*(-498 + 7572*a4^2 + 8580*a5^2 + a5*(4972 - 23624*d) + 2*a4*(2624 + 8516*a5 - 11489*d) - 6135*d + 16056*d^2) + 4*a4^2*(-232 + 4085*a5^2 - 1855*d + 6650*d^2 - 2*a5*(-786 + 5227*d)) + 2*a4*(-226 + 5580*a5^3 + a5^2*(3056 - 21751*d) + 1429*d + 4110*d^2 - 11919*d^3 + 3*a5*(-326 - 2386*d + 9329*d^2)) + a3*(-438 + 6544*a4^3 + 7960*a5^3 + a5^2*(5348 - 32192*d) + 4*a4^2*(1455 + 5770*a5 - 7502*d) + 2373*d + 7484*d^2 - 18794*d^3 + 2*a4*(-696 + 12280*a5^2 + a5*(5712 - 32420*d) - 6915*d + 21240*d^2) + 2*a5*(-780 - 6364*d + 21397*d^2))) + a3^2*(40 + 300*a5^5 + 48*a4^4*(16 + 23*a5 - 26*d) + 114*d - 1593*d^2 + 987*d^3 + 3519*d^4 - 2995*d^5 - 4*a5^4*(-365 + 749*d) + 8*a4^3*(59 + 539*a5^2 + a5*(474 - 1316*d) - 675*d + 835*d^2) + 4*a5^3*(66 - 1819*d + 2458*d^2) - 2*a5^2*(460 + 21*d - 6806*d^2 + 7399*d^3) + a5*(-128 + 2416*d - 1125*d^2 - 11323*d^3 + 10652*d^4) + 4*a4^2*(-101 + 1350*a5^3 + a5^2*(1635 - 5386*d) - 305*d + 3111*d^2 - 3180*d^3 + a5*(266 - 4490*d + 7125*d^2)) + 2*a4*(-78 + 1232*a5^4 + a5^3*(2476 - 7446*d) + 913*d + 21*d^2 - 5731*d^3 + 5145*d^4 + 3*a5^2*(158 - 3269*d + 5331*d^2) - 2*a5*(328 + 308*d - 6485*d^2 + 7439*d^3))) + a3*(12 + 168*a5^6 + 32*a4^5*(11 + 19*a5 - 20*d) - 184*d + 183*d^2 + 1473*d^3 - 1705*d^4 - 1721*d^5 + 1942*d^6 - 66*a5^5*(-12 + 29*d) + a5^4*(-88 - 4650*d + 7648*d^2) - 2*a5^3*(408 - 641*d - 5441*d^2 + 7504*d^3) + a5^2*(-36 + 3010*d - 3841*d^2 - 12721*d^3 + 15820*d^4) - 4*a5*(-32 + 22*d + 917*d^2 - 1083*d^3 - 1856*d^4 + 2164*d^5) + 16*a4^4*(13 + 197*a5^2 - 194*d + 276*d^2 - 46*a5*(-3 + 10*d)) + 8*a4^3*(-43 + 727*a5^3 + a5^2*(647 - 2732*d) - 47*d + 1189*d^2 - 1443*d^3 + a5*(37 - 1739*d + 3416*d^2)) + 4*a4^2*(-35 + 1180*a5^4 + a5^3*(1481 - 6378*d) + 517*d - 286*d^2 - 3281*d^3 + 3597*d^4 + a5^2*(7 - 5745*d + 12628*d^2) + a5*(-377 + 222*d + 7484*d^2 - 11000*d^3)) + 2*a4*(42 + 808*a5^5 + a5^4*(1688 - 6108*d) + 71*d - 1642*d^2 + 1487*d^3 + 4060*d^4 - 4282*d^5 + a5^3*(-58 - 8381*d + 17373*d^2) + a5^2*(-962 + 1117*d + 15624*d^2 - 23849*d^3) + a5*(-94 + 2509*d - 2469*d^2 - 12991*d^3 + 16051*d^4))) + a2^2*(42 + 112*a3^5 + 832*a4^5 + 74*a5 - 888*a5^2 - 1198*a5^3 + 1750*a5^4 + 1476*a5^5 + a3^4*(910 + 1140*a4 + 1256*a5 - 1995*d) + 16*a4^4*(99 + 379*a5 - 470*d) - 161*d + 2171*a5*d + 5170*a5^2*d - 7893*a5^3*d - 10287*a5^4*d - 1275*d^2 - 7317*a5*d^2 + 13338*a5^2*d^2 + 27790*a5^3*d^2 + 3400*d^3 - 9952*a5*d^3 - 36781*a5^2*d^3 + 2737*d^4 + 24020*a5*d^4 - 6219*d^5 + a3^3*(38 + 3676*a4^2 + 4572*a5^2 + a5*(4532 - 13592*d) + 6*a4*(744 + 1500*a5 - 2129*d) - 5939*d + 9828*d^2) + 8*a4^3*(-82 + 1882*a5^2 - 1054*d + 3007*d^2 - 9*a5*(-94 + 529*d)) + 4*a4^2*(-230 + 4149*a5^3 + a5^2*(2650 - 16134*d) + 969*d + 3870*d^2 - 8824*d^3 + a5*(-623 - 6432*d + 20722*d^2)) + a3^2*(-816 + 5208*a4^3 + 7300*a5^3 + a5^2*(8084 - 31486*d) + 4*a4^2*(1973 + 5143*a5 - 6856*d) + 1924*d + 12472*d^2 - 20165*d^3 + 2*a4*(-176 + 11412*a5^2 + a5*(8084 - 31329*d) - 10476*d + 21307*d^2) + a5*(-894 - 20147*d + 44006*d^2)) + 2*a4*(52 + 4122*a5^4 + a5^3*(3576 - 22051*d) + 1081*d - 3272*d^2 - 5708*d^3 + 12079*d^4 + a5^2*(-1506 - 12629*d + 43424*d^2) + a5*(-908 + 4495*d + 14797*d^2 - 37550*d^3)) + a3*(74 + 3392*a4^4 + 5348*a5^4 + a5^3*(6212 - 30176*d) + 8*a4^3*(739 + 2361*a5 - 3019*d) + 2099*d - 5307*d^2 - 10200*d^3 + 18438*d^4 + 4*a4^2*(-260 + 8373*a5^2 + a5*(4631 - 21898*d) - 5893*d + 14274*d^2) + 3*a5^2*(-710 - 7367*d + 20656*d^2) + a5*(-1716 + 6878*d + 26138*d^2 - 55522*d^3) + 2*a4*(-866 + 11604*a5^3 + a5^2*(9428 - 46993*d) + 2772*d + 14247*d^2 - 27487*d^3 + a5*(-1582 - 23261*d + 62515*d^2)))) + a2*(128*a4^6 + 126*a5 + 118*a5^2 - 782*a5^3 - 558*a5^4 + 856*a5^5 + 400*a5^6 + 32*a4^5*(17 + 51*a5 - 60*d) + 16*a3^5*(13 + 6*a4 + 5*a5 - 14*d) - 158*d - 441*a5*d + 2737*a5^2*d + 3501*a5^3*d - 4779*a5^4*d - 3644*a5^5*d + 387*d^2 - 3190*a5*d^2 - 7719*a5^2*d^2 + 10598*a5^3*d^2 + 12980*a5^4*d^2 + 1199*d^3 + 7335*a5*d^3 - 11686*a5^2*d^3 - 23714*a5^3*d^3 - 2557*d^4 + 6378*a5*d^4 + 23768*a5^2*d^4 - 1365*d^5 - 12500*a5*d^5 + 2710*d^6 + 16*a4^4*(-6 + 381*a5^2 + a5*(192 - 930*d) - 254*d + 572*d^2) + a3^4*(238 + 544*a4^2 + 720*a5^2 + 4*a4*(353 + 386*a5 - 618*d) - 2241*d + 2214*d^2 - 4*a5*(-397 + 663*d)) + 8*a4^3*(-78 + 1253*a5^3 + a5^2*(858 - 4764*d) + 199*d + 1383*d^2 - 2523*d^3 + a5*(-127 - 2170*d + 6002*d^2)) + a3^3*(-454 + 1184*a4^3 + 2080*a5^3 + a5^2*(4372 - 10256*d) + 4*a4^2*(913 + 1496*a5 - 2062*d) - 267*d + 7632*d^2 - 7720*d^3 + 2*a4*(404 + 3520*a5^2 + a5*(4000 - 10246*d) - 5571*d + 7386*d^2) + 2*a5*(282 - 5789*d + 7843*d^2)) + 4*a4^2*(1 + 2004*a5^4 + 647*d - 1300*d^2 - 3433*d^3 + 5679*d^4 - 2*a5^3*(-940 + 5303*d) + a5^2*(-543 - 6875*d + 20678*d^2) + a5*(-506 + 1710*d + 8411*d^2 - 17736*d^3)) + 2*a4*(64 + 1492*a5^5 + a5^4*(2014 - 10438*d) - 170*d - 1586*d^2 + 3118*d^3 + 3784*d^4 - 6302*d^5 + a5^3*(-898 - 9464*d + 28235*d^2) - 3*a5^2*(362 - 1428*d - 5551*d^2 + 12451*d^3) + a5*(54 + 2664*d - 6436*d^2 - 13001*d^3 + 24363*d^4)) + a3^2*(-70 + 1248*a4^4 + 2720*a5^4 + a5^3*(5668 - 17096*d) + 8*a4^3*(554 + 1161*a5 - 1486*d) + 2335*d - 2417*d^2 - 10944*d^3 + 12394*d^4 + 4*a4^2*(207 + 4588*a5^2 + a5*(3658 - 12186*d) - 5001*d + 8143*d^2) + 2*a5^2*(-72 - 10606*d + 18855*d^2) + a5*(-1750 + 2035*d + 26458*d^2 - 35662*d^3) + 2*a4*(-738 + 6408*a5^3 + a5^2*(7896 - 27222*d) + 196*d + 13569*d^2 - 17231*d^3 + a5*(330 - 20702*d + 37687*d^2))) + a3*(126 + 640*a4^5 + 1680*a5^5 + 32*a4^4*(79 + 200*a5 - 244*d) - 253*d - 3116*d^2 + 5005*d^3 + 6712*d^4 - 9374*d^5 - 4*a5^4*(-883 + 3228*d) + 8*a4^3*(20 + 2266*a5^2 + a5*(1410 - 5722*d) - 1893*d + 3644*d^2) + 2*a5^3*(-514 - 8327*d + 18609*d^2) + a5^2*(-2078 + 5803*d + 29424*d^2 - 51656*d^3) + a5*(40 + 5152*d - 9628*d^2 - 23046*d^3 + 35038*d^4) + 4*a4^2*(-413 + 5232*a5^3 + 558*d + 7709*d^2 - 11806*d^3 - 5*a5^2*(-925 + 4146*d) + 2*a5*(-112 - 5959*d + 13557*d^2)) + 2*a4*(-36 + 5104*a5^4 + a5^3*(6616 - 28650*d) + 2433*d - 3565*d^2 - 12588*d^3 + 17330*d^4 + a5^2*(-972 - 24595*d + 58536*d^2) + a5*(-1856 + 4012*d + 30510*d^2 - 52246*d^3))))));
(p15 = (a1 + a2 + a5 - d)*(64*a1^7 + 32*a1^6*(2 + 10*a2 + 6*a3 + 8*a4 + 6*a5 - 11*d) + 16*a1^5*(-5 + 42*a2^2 + 9*a3^2 + 18*a4 + 28*a4^2 + 13*a5 + 46*a4*a5 + 17*a5^2 + a2*(22 + 54*a3 + 74*a4 + 54*a5 - 98*d) + a3*(13 + 34*a4 + 30*a5 - 52*d) - 18*d - 78*a4*d - 60*a5*d + 52*d^2) + 2*(1 + a2 + a4 - d)*(a3 + a4 + a5 - d)*(-2 + a2 + 3*a2^2 - a5 + 4*a2*a5 + a5^2 + d - 4*a2*d - 2*a5*d + d^2)*(4*a2^3 + 4*a3^3 - 4*a4 + 4*a4^2 + 8*a4^3 - 4*a5 + 4*a4*a5 + 20*a4^2*a5 + 16*a4*a5^2 + 4*a5^3 + 4*a3^2*(4*a4 + 3*a5 - 4*d) + 4*a2^2*(3*a3 + 4*a4 + 3*a5 - 4*d) + 6*d - 4*a4*d - 28*a4^2*d + 2*a5*d - 44*a4*a5*d - 16*a5^2*d - 3*d^2 + 30*a4*d^2 + 21*a5*d^2 - 9*d^3 + a3*(-4 + 20*a4^2 + 12*a5^2 + 4*a4*(1 + 8*a5 - 11*d) + 2*d - 32*a5*d + 21*d^2) + a2*(-4 + 12*a3^2 + 20*a4^2 + 12*a5^2 + 4*a4*(1 + 8*a5 - 11*d) + 8*a3*(4*a4 + 3*a5 - 4*d) + 2*d - 32*a5*d + 21*d^2)) + 8*a1^4*(-12 + 92*a2^3 - 4*a3^3 - 10*a4 + 48*a4^2 + 56*a4^3 - 11*a5 + 80*a4*a5 + 160*a4^2*a5 + 25*a5^2 + 138*a4*a5^2 + 36*a5^3 + a2^2*(92 + 202*a3 + 270*a4 + 202*a5 - 353*d) + a3^2*(17 + 26*a4 + 36*a5 - 60*d) + 34*d - 122*a4*d - 240*a4^2*d - 87*a5*d - 418*a4*a5*d - 164*a5^2*d + 61*d^2 + 326*a4*d^2 + 261*a5*d^2 - 140*d^3 + a3*(-11 + 88*a4^2 + 76*a5^2 + a5*(58 - 244*d) + 2*a4*(28 + 86*a5 - 135*d) - 79*d + 197*d^2) + a2*(-20 + 92*a3^2 + 240*a4^2 + 100*a5 + 148*a5^2 + 2*a4*(74 + 196*a5 - 317*d) + 4*a3*(25 + 80*a4 + 64*a5 - 107*d) - 160*d - 484*a5*d + 405*d^2)) + 4*a1^3*(2 + 109*a2^4 - 16*a3^4 - 28*a4 - 40*a4^2 + 48*a4^3 + 64*a4^4 - 24*a5 - 58*a4*a5 + 152*a4^2*a5 + 296*a4^3*a5 - 36*a5^2 + 138*a4*a5^2 + 444*a4^2*a5^2 + 34*a5^3 + 260*a4*a5^3 + 52*a5^4 + a2^3*(180 + 394*a3 + 498*a4 + 394*a5 - 643*d) - a3^3*(6 + 32*a4 + 8*a5 - 17*d) + 47*d + 118*a4*d - 236*a4^2*d - 392*a4^3*d + 113*a5*d - 420*a4*a5*d - 1204*a4^2*a5*d - 145*a5^2*d - 1092*a4*a5^2*d - 297*a5^3*d - 114*d^2 + 306*a4*d^2 + 840*a4^2*d^2 + 219*a5*d^2 + 1552*a4*a5*d^2 + 642*a5^2*d^2 - 98*d^3 - 750*a4*d^3 - 630*a5*d^3 + 235*d^4 + a3^2*(-32 + 48*a4^2 + 84*a5^2 + a5*(66 - 259*d) + 2*a4*(9 + 78*a5 - 103*d) - 71*d + 194*d^2) + a2^2*(-11 + 333*a3^2 + 764*a4^2 + 299*a5 + 509*a5^2 + a3*(299 + 1082*a4 + 866*a5 - 1365*d) + 2*a4*(221 + 641*a5 - 974*d) - 513*d - 1541*a5*d + 1217*d^2) + a3*(-24 + 128*a4^3 + 128*a5^3 + a4^2*(76 + 460*a5 - 620*d) + a5^2*(106 - 573*d) + 109*d + 185*d^2 - 428*d^3 + 4*a5*(-12 - 73*d + 214*d^2) + 2*a4*(-37 + 224*a5^2 + a5*(98 - 637*d) - 137*d + 461*d^2)) + a2*(-64 + 40*a3^3 + 416*a4^3 - 57*a5 + 167*a5^2 + 276*a5^3 + a3^2*(155 + 384*a4 + 364*a5 - 583*d) + 4*a4^2*(88 + 295*a5 - 427*d) + 145*d - 560*a5*d - 1197*a5^2*d + 432*d^2 + 1792*a5*d^2 - 918*d^3 + 2*a4*(-22 + 267*a5 + 516*a5^2 - 418*d - 1491*a5*d + 1111*d^2) + a3*(-57 + 768*a4^2 + 370*a5 + 600*a5^2 + 2*a4*(237 + 712*a5 - 1078*d) - 548*d - 1824*a5*d + 1414*d^2))) + 2*a1^2*(16 + 66*a2^5 - 8*a3^5 + 16*a4 - 68*a4^2 - 128*a4^3 + 32*a4^5 + 22*a5 - 92*a4*a5 - 288*a4^2*a5 + 56*a4^3*a5 + 256*a4^4*a5 - 44*a5^2 - 216*a4*a5^2 + 180*a4^2*a5^2 + 616*a4^3*a5^2 - 70*a5^3 + 156*a4*a5^3 + 616*a4^2*a5^3 + 44*a5^4 + 264*a4*a5^4 + 40*a5^5 + 2*a2^4*(81 + 208*a3 + 245*a4 + 208*a5 - 306*d) - 4*a3^4*(2 + 8*a4 + 6*a5 - 11*d) - 42*d + 132*a4*d + 420*a4^2*d - 104*a4^3*d - 304*a4^4*d + 99*a5*d + 654*a4*a5*d - 476*a4^2*a5*d - 1560*a4^3*a5*d + 310*a5^2*d - 574*a4*a5^2*d - 2480*a4^2*a5^2*d - 187*a5^3*d - 1504*a4*a5^3*d - 304*a5^4*d - 67*d^2 - 502*a4*d^2 + 344*a4^2*d^2 + 992*a4^3*d^2 - 450*a5*d^2 + 734*a4*a5*d^2 + 3288*a4^2*a5*d^2 + 311*a5^2*d^2 + 3132*a4*a5^2*d^2 + 880*a5^3*d^2 + 233*d^3 - 320*a4*d^3 - 1460*a4^2*d^3 - 244*a5*d^3 - 2868*a4*a5*d^3 - 1244*a5^2*d^3 + 69*d^4 + 986*a4*d^4 + 873*a5*d^4 - 245*d^5 + a2^3*(38 + 570*a3^2 + 1160*a4^2 + 426*a5 + 850*a5^2 + a4*(588 + 2020*a5 - 2858*d) + 2*a3*(213 + 862*a4 + 718*a5 - 1055*d) - 720*d - 2390*a5*d + 1747*d^2) + a3^3*(-70 - 24*a4^2 + 16*a5^2 + a5*(32 - 52*d) + 7*d + 22*d^2 + 4*a4*(-8 + 6*a5 + 7*d)) + a3^2*(-40 + 48*a4^3 + 112*a5^3 + a5^2*(132 - 540*d) + 8*a4^2*(-4 + 45*a5 - 46*d) + 260*d + 117*d^2 - 372*d^3 + 2*a4*(-120 + 204*a5^2 + a5*(50 - 540*d) - 28*d + 341*d^2) + a5*(-150 - 273*d + 796*d^2)) + a2^2*(-98 + 204*a3^3 + 1064*a4^3 - 116*a5 + 440*a5^2 + 756*a5^3 + 4*a4^2*(213 + 764*a5 - 1060*d) + 2*a3^2*(204 + 633*a4 + 570*a5 - 860*d) + 188*d - 1342*a5*d - 3168*a5^2*d + 1036*d^2 + 4489*a5*d^2 - 2167*d^3 + 2*a4*(-31 + 655*a5 + 1369*a5^2 - 973*d - 3795*a5*d + 2680*d^2) + a3*(-116 + 2136*a4^2 + 896*a5 + 1692*a5^2 + 2*a4*(615 + 1990*a5 - 2869*d) - 1310*d - 4900*a5*d + 3593*d^2)) + a3*(22 + 80*a4^4 + 120*a5^4 + 8*a4^3*(-1 + 71*a5 - 82*d) + 95*d - 400*d^2 - 192*d^3 + 559*d^4 - 68*a5^3*(-2 + 11*d) + 4*a4^2*(-75 + 250*a5^2 + a5*(33 - 644*d) - 45*d + 413*d^2) + a5^2*(-150 - 467*d + 1654*d^2) + a5*(-76 + 490*d + 532*d^2 - 1580*d^3) + 2*a4*(-48 + 308*a5^3 + 324*d + 213*d^2 - 821*d^3 - 2*a5^2*(-72 + 653*d) + a5*(-204 - 347*d + 1799*d^2))) + a2*(-24 - 24*a3^4 + 368*a4^4 - 128*a5 - 196*a5^2 + 220*a5^3 + 296*a5^4 + 8*a4^3*(46 + 209*a5 - 276*d) + 2*a3^3*(52 + 48*a4 + 76*a5 - 121*d) + 246*d + 577*a5*d - 853*a5^2*d - 1694*a5^3*d - 490*d^2 + 1185*a5*d^2 + 3588*a5^2*d^2 - 547*d^3 - 3388*a5*d^3 + 1211*d^4 + 4*a4^2*(-38 + 622*a5^2 + a5*(251 - 1680*d) - 373*d + 1149*d^2) + a3^2*(-112 + 632*a4^2 + 672*a5^2 + a5*(500 - 2042*d) + 2*a4*(245 + 728*a5 - 1038*d) - 675*d + 1526*d^2) + a3*(-128 + 880*a4^3 + 792*a5^3 + a5^2*(616 - 3494*d) + 24*a4^2*(32 + 124*a5 - 169*d) + 493*d + 1123*d^2 - 2458*d^3 + 2*a5*(-134 - 832*d + 2537*d^2) + 2*a4*(-143 + 1416*a5^2 + a5*(702 - 4002*d) - 1021*d + 2846*d^2)) + 2*a4*(-76 + 736*a5^3 + a5^2*(425 - 3068*d) + 266*d + 864*d^2 - 1989*d^3 + a5*(-165 - 1206*d + 4259*d^2)))) + a1*(8 + 16*a2^6 + 24*a4 + 24*a4^2 - 120*a4^3 - 160*a4^4 - 32*a4^5 + 28*a5 + 76*a4*a5 - 276*a4^2*a5 - 528*a4^3*a5 - 112*a4^4*a5 + 64*a4^5*a5 + 44*a5^2 - 212*a4*a5^2 - 596*a4^2*a5^2 - 56*a4^3*a5^2 + 304*a4^4*a5^2 - 68*a5^3 - 300*a4*a5^3 + 116*a4^2*a5^3 + 512*a4^3*a5^3 - 64*a5^4 + 132*a4*a5^4 + 380*a4^2*a5^4 + 40*a5^5 + 120*a4*a5^5 + 12*a5^6 + a2^5*(54 + 224*a3 + 244*a4 + 224*a5 - 283*d) - 48*d - 120*a4*d + 340*a4^2*d + 728*a4^3*d + 128*a4^4*d - 64*a4^5*d - 148*a5*d + 490*a4*a5*d + 1736*a4^2*a5*d + 200*a4^3*a5*d - 720*a4^4*a5*d + 206*a5^2*d + 1350*a4*a5^2*d - 276*a4^2*a5^2*d - 1984*a4^3*a5^2*d + 394*a5^3*d - 510*a4*a5^3*d - 2128*a4^2*a5^3*d - 194*a5^4*d - 938*a4*a5^4*d - 138*a5^5*d + 118*d^2 - 274*a4*d^2 - 1212*a4^2*d^2 - 128*a4^3*d^2 + 416*a4^4*d^2 - 189*a5*d^2 - 1948*a4*a5*d^2 + 176*a4^2*a5*d^2 + 2496*a4^3*a5*d^2 - 852*a5^2*d^2 + 694*a4*a5^2*d^2 + 4304*a4^2*a5^2*d^2 + 349*a5^3*d^2 + 2732*a4*a5^3*d^2 + 558*a5^4*d^2 + 52*d^3 + 908*a4*d^3 - 36*a4^2*d^3 - 1032*a4^3*d^3 + 788*a5*d^3 - 386*a4*a5*d^3 - 3768*a4^2*a5*d^3 - 281*a5^2*d^3 - 3804*a4*a5^2*d^3 - 1105*a5^3*d^3 - 270*d^4 + 74*a4*d^4 + 1220*a4^2*d^4 + 91*a5*d^4 + 2572*a4*a5*d^4 + 1171*a5^2*d^4 - 4*d^5 - 684*a4*d^5 - 642*a5*d^5 + 144*d^6 + a3^5*(4 - 4*a5 + 8*d) + a2^4*(34 + 464*a3^2 + 848*a4^2 + 278*a5 + 680*a5^2 + a3*(278 + 1312*a4 + 1148*a5 - 1569*d) + 2*a4*(170 + 766*a5 - 1005*d) - 413*d - 1785*a5*d + 1187*d^2) + 2*a3^4*(-2*a5^2 + 3*a5*(4 + d) + 4*a4*(1 + a5 + 2*d) - 3*(6 + d + 2*d^2)) + a3^3*(-80 + 24*a5^3 + a5^2*(88 - 168*d) + 4*a4^2*(-7 + 27*a5 - 14*d) + 256*d + 17*d^2 - 115*d^3 + 2*a4*(-110 + 72*a5^2 + a5*(14 - 173*d) + 25*d + 82*d^2) + 2*a5*(-66 - 68*d + 133*d^2)) + a2^3*(-38 + 304*a3^3 + 1136*a4^3 - 126*a5 + 538*a5^2 + 868*a5^3 + a3^2*(462 + 1580*a4 + 1436*a5 - 2061*d) + 4*a4^2*(217 + 829*a5 - 1109*d) + 117*d - 1417*a5*d - 3559*a5^2*d + 983*d^2 + 4814*a5*d^2 - 2175*d^3 + 2*a4*(-42 + 708*a5 + 1522*a5^2 - 930*d - 4089*a5*d + 2740*d^2) + a3*(-126 + 2416*a4^2 + 1016*a5 + 2000*a5^2 + 4*a4*(331 + 1146*a5 - 1583*d) - 1341*d - 5592*a5*d + 3880*d^2)) + a3^2*(44 + 56*a5^4 + 48*a4^3*(-2 + 5*a5 - 4*d) + 218*d - 610*d^2 - 65*d^3 + 377*d^4 - 20*a5^3*(-8 + 23*d) + 4*a4^2*(-124 - 29*a5 + 149*a5^2 + 58*d - 352*a5*d + 192*d^2) + 2*a5^2*(-110 - 224*d + 563*d^2) + a5*(-204 + 766*d + 363*d^2 - 1099*d^3) + 2*a4*(-128 + 192*a5^3 + a5^2*(82 - 839*d) + 546*d - 25*d^2 - 477*d^3 + a5*(-330 - 85*d + 1128*d^2))) + a2^2*(-34 + 32*a3^4 + 640*a4^4 - 186*a5 - 346*a5^2 + 498*a5^3 + 524*a5^4 + a3^3*(270 + 480*a4 + 512*a5 - 783*d) + 8*a4^3*(96 + 362*a5 - 475*d) + 285*d + 953*a5*d - 1785*a5^2*d - 3033*a5^3*d - 665*d^2 + 2216*a5*d^2 + 6361*a5^2*d^2 - 947*d^3 - 5823*a5*d^3 + 1985*d^4 + 4*a4^2*(-60 + 1081*a5^2 + a5*(521 - 2909*d) - 697*d + 1945*d^2) + a3^2*(-178 + 1504*a4^2 + 1452*a5^2 + a5*(1050 - 4339*d) + 2*a4*(592 + 1626*a5 - 2293*d) - 1373*d + 3135*d^2) + 2*a4*(-98 + 1294*a5^3 + a5^2*(904 - 5392*d) + 411*d + 1504*d^2 - 3307*d^3 + a5*(-290 - 2317*d + 7346*d^2)) + a3*(-186 + 1696*a4^3 + 1496*a5^3 + a5^2*(1278 - 6589*d) + 4*a4^2*(423 + 1409*a5 - 1903*d) + 785*d + 2032*d^2 - 4355*d^3 + 2*a4*(-216 + 2680*a5^2 + a5*(1500 - 7513*d) - 2011*d + 5194*d^2) + a5*(-504 - 3202*d + 9356*d^2))) + a3*(28 + 44*a5^5 + a5^4*(132 - 432*d) + 16*a4^4*(-6 + 13*a5 - 12*d) - 148*d - 189*d^2 + 656*d^3 + 55*d^4 - 402*d^5 + 2*a5^3*(-94 - 256*d + 703*d^2) + a5^2*(-192 + 904*d + 695*d^2 - 2089*d^3) + 2*a5*(44 + 200*d - 681*d^2 - 185*d^3 + 736*d^4) + 8*a4^3*(-59 + 94*a5^2 + 38*d + 126*d^2 - a5*(29 + 222*d)) + 4*a4^2*(-75 + 217*a5^3 + a5^2*(7 - 870*d) + 393*d - 46*d^2 - 467*d^3 + a5*(-265 + 37*d + 1118*d^2)) + 2*a4*(38 + 184*a5^4 + 261*d - 860*d^2 - 53*d^3 + 728*d^4 - 23*a5^3*(-6 + 49*d) + a5^2*(-370 - 365*d + 2412*d^2) + a5*(-226 + 1161*d + 276*d^2 - 2193*d^3))) + a2*(8 - 16*a3^5 + 128*a4^5 + 22*a5 - 200*a5^2 - 250*a5^3 + 224*a5^4 + 140*a5^5 - 4*a3^4*(-9 + 8*a4 + a5) + 16*a4^4*(10 + 61*a5 - 74*d) - 10*d + 501*a5*d + 1134*a5^2*d - 975*a5^3*d - 1114*a5^4*d - 351*d^2 - 1639*a5*d^2 + 1590*a5^2*d^2 + 3292*a5^3*d^2 + 792*d^3 - 1172*a5*d^3 - 4657*a5^2*d^3 + 327*d^4 + 3212*a5*d^4 - 874*d^5 + 8*a4^3*(-41 + 284*a5^2 + a5*(93 - 736*d) - 129*d + 472*d^2) + a3^3*(-94 + 112*a4^2 + 224*a5^2 + a5*(296 - 770*d) + 8*a4*(25 + 61*a5 - 77*d) - 367*d + 578*d^2) + 4*a4^2*(-59 + 559*a5^3 + a5^2*(309 - 2296*d) + 301*d + 525*d^2 - 1357*d^3 + a5*(-217 - 792*d + 3074*d^2)) + a3^2*(-172 + 384*a4^3 + 536*a5^3 + a5^2*(708 - 2654*d) + 4*a4^2*(117 + 483*a5 - 598*d) + 636*d + 1034*d^2 - 1911*d^3 + 2*a4*(-236 + 1012*a5^2 + a5*(572 - 2881*d) - 768*d + 1974*d^2) + a5*(-362 - 1705*d + 3996*d^2)) + 2*a4*(4 + 476*a5^4 + a5^3*(432 - 2777*d) + 280*d - 817*d^2 - 785*d^3 + 1792*d^4 + 2*a5^2*(-195 - 775*d + 2918*d^2) + a5*(-214 + 1141*d + 1890*d^2 - 5317*d^3)) + a3*(22 + 384*a4^4 + 464*a5^4 + a5^3*(672 - 2998*d) + 16*a4^3*(29 + 151*a5 - 185*d) + 473*d - 1297*d^2 - 1036*d^3 + 2222*d^4 + 4*a4^2*(-176 + 1014*a5^2 + a5*(402 - 2714*d) - 557*d + 1786*d^2) + a5^2*(-518 - 2313*d + 6710*d^2) + a5*(-364 + 1674*d + 2672*d^2 - 6384*d^3) + 4*a4*(-102 + 614*a5^3 + a5^2*(452 - 2675*d) + 452*d + 740*d^2 - 1706*d^3 + a5*(-297 - 1141*d + 3738*d^2)))))));

(p20 = -32*a1^5 + 7*a2^5 - a3^2 + 2*a3^3 + 3*a3^4 - 4*a3*a4 + 8*a3^2*a4 + 20*a3^3*a4 - 4*a4^2 + 8*a3*a4^2 + 48*a3^2*a4^2 + 48*a3*a4^3 + 16*a4^4 - 2*a3*a5 + 10*a3^2*a5 + 8*a3^3*a5 - 8*a3^4*a5 - 4*a4*a5 + 28*a3*a4*a5 + 48*a3^2*a4*a5 - 48*a3^3*a4*a5 + 16*a4^2*a5 + 88*a3*a4^2*a5 - 104*a3^2*a4^2*a5 + 48*a4^3*a5 - 96*a3*a4^3*a5 - 32*a4^4*a5 - a5^2 + 14*a3*a5^2 + 6*a3^2*a5^2 - 32*a3^3*a5^2 + 20*a4*a5^2 + 36*a3*a4*a5^2 - 144*a3^2*a4*a5^2 + 40*a4^2*a5^2 - 208*a3*a4^2*a5^2 - 96*a4^3*a5^2 + 6*a5^3 - 48*a3^2*a5^3 + 8*a4*a5^3 - 144*a3*a4*a5^3 - 104*a4^2*a5^3 - a5^4 - 32*a3*a5^4 - 48*a4*a5^4 - 8*a5^5 + a2^4*(13 + 4*a3 + 16*a4 + 4*a5 - 21*d) - 16*a1^4*(1 + 5*a2 + 6*a3 + 6*a4 + 6*a5 - 9*d) + 3*a3*d - 10*a3^2*d - 16*a3^3*d + 5*a3^4*d + 6*a4*d - 24*a3*a4*d - 84*a3^2*a4*d + 28*a3^3*a4*d - 8*a4^2*d - 136*a3*a4^2*d + 56*a3^2*a4^2*d - 64*a4^3*d + 48*a3*a4^3*d + 16*a4^4*d + 3*a5*d - 32*a3*a5*d - 36*a3^2*a5*d + 68*a3^3*a5*d - 40*a4*a5*d - 152*a3*a4*a5*d + 292*a3^2*a4*a5*d - 136*a4^2*a5*d + 400*a3*a4^2*a5*d + 176*a4^3*a5*d - 22*a5^2*d - 24*a3*a5^2*d + 174*a3^2*a5^2*d - 68*a4*a5^2*d + 500*a3*a4*a5^2*d + 344*a4^2*a5^2*d - 4*a5^3*d + 164*a3*a5^3*d + 236*a4*a5^3*d + 53*a5^4*d - 2*d^2 + 16*a3*d^2 + 34*a3^2*d^2 - 30*a3^3*d^2 + 16*a4*d^2 + 124*a3*a4*d^2 - 120*a3^2*a4*d^2 + 96*a4^2*d^2 - 152*a3*a4^2*d^2 - 64*a4^3*d^2 + 24*a5*d^2 + 60*a3*a5*d^2 - 194*a3^2*a5*d^2 + 124*a4*a5*d^2 - 528*a3*a4*a5*d^2 - 344*a4^2*a5*d^2 + 26*a5^2*d^2 - 298*a3*a5^2*d^2 - 408*a4*a5^2*d^2 - 134*a5^3*d^2 - 8*d^3 - 35*a3*d^3 + 65*a3^2*d^3 - 62*a4*d^3 + 164*a3*a4*d^3 + 100*a4^2*d^3 - 35*a5*d^3 + 226*a3*a5*d^3 + 292*a4*a5*d^3 + 161*a5^2*d^3 + 14*d^4 - 60*a3*d^4 - 72*a4*d^4 - 92*a5*d^4 + 20*d^5 - 8*a1^3*(-1 + 6*a2^2 + 14*a3^2 + 16*a4^2 + 2*a5 + 36*a4*a5 + 18*a5^2 + a3*(2 + 32*a4 + 32*a5 - 44*d) + a2*(2 + 26*a3 + 22*a4 + 26*a5 - 36*d) - 3*d - 46*a4*d - 48*a5*d + 33*d^2) + a2^3*(5 - 18*a3^2 - 8*a4^2 + a4*(52 - 48*a5) + 38*a5 - 38*a5^2 - 55*d + 50*a5*d + d^2 + a3*(38 - 28*a4 - 56*a5 + 30*d)) + 4*a1^2*(1 + 6*a2^3 - 14*a3^3 + 6*a4 + 12*a4^2 - 24*a4^3 + 4*a5 + 10*a4*a5 - 88*a4^2*a5 - 94*a4*a5^2 - 30*a5^3 - 2*a2^2*(-4 + 17*a3 + 7*a4 + 17*a5 - 17*d) - 7*d - 18*a4*d + 96*a4^2*d - 2*a5*d + 224*a4*a5*d + 114*a5^2*d + 3*d^2 - 132*a4*d^2 - 144*a5*d^2 + 61*d^3 + a3^2*(-54*a4 - 58*a5 + 74*d) + a2*(3 - 50*a3^2 - 48*a4^2 + 10*a5 - 70*a5^2 - 2*a3*(-5 + 54*a4 + 60*a5 - 73*d) - 8*a4*(-3 + 16*a5 - 17*d) - 11*d + 166*a5*d - 101*d^2) - 2*a3*(-2 + 32*a4^2 + 37*a5^2 + a4*(-5 + 74*a5 - 88*d) + d - 94*a5*d + 60*d^2)) + a2^2*(-1 - 20*a3^3 - 32*a4^3 + 16*a5 + 36*a5^2 - 68*a5^3 - 8*a4^2*(-9 + 19*a5 - 13*d) - 12*a3^2*(-3 + 6*a4 + 9*a5 - 8*d) - 15*d - 118*a5*d + 216*a5^2*d + 85*d^2 - 204*a5*d^2 + 53*d^3 - 2*a3*(-8 + 40*a4^2 + 78*a5^2 + 2*a4*(-28 + 66*a5 - 51*d) + 59*d + 66*d^2 - 12*a5*(3 + 13*d)) - 4*a4*(-4 + 48*a5^2 + 42*d + 30*d^2 - a5*(28 + 87*d))) + a2*(-5*a3^4 - 16*a4^4 - 2*a5 + 17*a5^2 + 10*a5^3 - 41*a5^4 - 16*a4^3*(-3 + 8*a5 - 6*d) + 3*d - 37*a5*d - 67*a5^2*d + 198*a5^3*d + 18*d^2 + 115*a5*d^2 - 339*a5^2*d^2 - 57*d^3 + 242*a5*d^3 - 60*d^4 + a3^3*(14 - 28*a4 - 56*a5 + 50*d) - 4*a4^2*(-3 + 62*a5^2 + 41*d + 49*d^2 - 4*a5*(7 + 30*d)) + a3^2*(13 - 56*a4^2 - 138*a5^2 - 8*a4*(-9 + 29*a5 - 24*d) - 71*d - 143*d^2 + a5*(38 + 298*d)) - 2*a4*(2 + 88*a5^3 + 17*d - 89*d^2 - 88*d^3 - 2*a5^2*(17 + 146*d) + 2*a5*(-9 + 59*d + 148*d^2)) + a3*(-2 - 48*a4^3 - 128*a5^3 - 8*a4^2*(-14 + 38*a5 - 29*d) - 33*d + 115*d^2 + 158*d^3 + a5^2*(34 + 446*d) - 2*a5*(-15 + 69*d + 241*d^2) - 4*a4*(-8 + 95*a5^2 + 59*d + 85*d^2 - a5*(35 + 194*d)))) + 2*a1*(15*a2^4 - 5*a3^4 + 8*a4^2 + 24*a4^3 - 16*a4^4 + 18*a4*a5 + 48*a4^2*a5 - 96*a4^3*a5 + 9*a5^2 + 22*a4*a5^2 - 168*a4^2*a5^2 - 112*a4*a5^3 - 25*a5^4 - d - 22*a4*d - 72*a4^2*d + 88*a4^3*d - 21*a5*d - 82*a4*a5*d + 360*a4^2*a5*d - 13*a5^2*d + 398*a4*a5^2*d + 128*a5^3*d + 14*d^2 + 66*a4*d^2 - 180*a4^2*d^2 + 29*a5*d^2 - 452*a4*a5*d^2 - 237*a5^2*d^2 - 17*d^3 + 164*a4*d^3 + 190*a5*d^3 - 56*d^4 - 2*a2^3*(-11 + 5*a3 - 9*a4 + 5*a5 + 7*d) + a3^3*(4 - 28*a4 - 40*a5 + 44*d) + a2^2*(7 - 54*a3^2 - 40*a4^2 + 46*a5 - 90*a5^2 - 2*a3*(-23 + 52*a4 + 72*a5 - 68*d) - 63*d + 172*a5*d - 73*d^2 + a4*(72 - 140*a5 + 94*d)) + a3^2*(5 - 56*a4^2 - 90*a5^2 - 17*d - 125*d^2 + 8*a5*(1 + 27*d) + a4*(26 - 168*a5 + 174*d)) - 2*a2*(17*a3^3 + 28*a4^3 - 8*a5 - 12*a5^2 + 45*a5^3 + a3^2*(-12 + 63*a4 + 79*a5 - 87*d) + 2*a4^2*(-17 + 58*a5 - 52*d) + 9*d + 40*a5*d - 157*a5^2*d - 29*d^2 + 176*a5*d^2 - 64*d^3 + a3*(-8 + 72*a4^2 + 107*a5^2 + 9*a4*(-5 + 22*a5 - 22*d) + 40*d + 134*d^2 - 4*a5*(6 + 61*d)) + a4*(-11 + 135*a5^2 + 71*d + 138*d^2 - a5*(45 + 284*d))) + a3*(-48*a4^3 - 80*a5^3 - 8*a4^2*(-6 + 28*a5 - 27*d) + 4*a5^2*(1 + 75*d) + d*(-17 + 29*d + 142*d^2) - 2*a5*(-7 + 15*d + 181*d^2) + a4*(14 - 252*a5^2 - 82*d - 308*d^2 + a5*(48 + 572*d)))));
(p22 = (a1 + a2 + a5 - d)*(32*a1^5 + 4*a2^5 - 2*a3 - 6*a3^3 - 8*a3^4 - 4*a4 + 16*a3*a4 - 20*a3^2*a4 - 64*a3^3*a4 + 16*a4^2 - 168*a3^2*a4^2 + 16*a4^3 - 176*a3*a4^3 - 64*a4^4 - 2*a5 + 12*a3*a5 - 30*a3^2*a5 - 32*a3^3*a5 + 24*a3^4*a5 + 24*a4*a5 - 68*a3*a4*a5 - 204*a3^2*a4*a5 + 144*a3^3*a4*a5 - 24*a4^2*a5 - 376*a3*a4^2*a5 + 312*a3^2*a4^2*a5 - 208*a4^3*a5 + 288*a3*a4^3*a5 + 96*a4^4*a5 + 12*a5^2 - 46*a3*a5^2 - 52*a3^2*a5^2 + 96*a3^3*a5^2 - 48*a4*a5^2 - 224*a3*a4*a5^2 + 432*a3^2*a4*a5^2 - 208*a4^2*a5^2 + 624*a3*a4^2*a5^2 + 288*a4^3*a5^2 - 22*a5^3 - 40*a3*a5^3 + 144*a3^2*a5^3 - 84*a4*a5^3 + 432*a3*a4*a5^3 + 312*a4^2*a5^3 - 12*a5^4 + 96*a3*a5^4 + 144*a4*a5^4 + 24*a5^5 + a2^4*(2 + 36*a3 + 36*a4 + 32*a5 - 43*d) + 16*a1^4*(-2 + 7*a2 + 8*a3 + 8*a4 + 8*a5 - 10*d) + 2*d - 5*a3*d + 40*a3^2*d + 55*a3^3*d - 16*a3^4*d - 18*a4*d + 48*a3*a4*d + 306*a3^2*a4*d - 80*a3^3*a4*d - 16*a4^2*d + 484*a3*a4^2*d - 144*a3^2*a4^2*d + 232*a4^3*d - 112*a3*a4^3*d - 32*a4^4*d - 17*a5*d + 92*a3*a5*d + 177*a3^2*a5*d - 196*a3^3*a5*d + 72*a4*a5*d + 676*a3*a4*a5*d - 816*a3^2*a4*a5*d + 564*a4^2*a5*d - 1088*a3*a4^2*a5*d - 464*a4^3*a5*d + 56*a5^2*d + 205*a3*a5^2*d - 488*a3^2*a5^2*d + 378*a4*a5^2*d - 1384*a3*a4*a5^2*d - 944*a4^2*a5^2*d + 83*a5^3*d - 452*a3*a5^3*d - 648*a4*a5^3*d - 144*a5^4*d + 5*d^2 - 58*a3*d^2 - 148*a3^2*d^2 + 83*a3^3*d^2 - 24*a4*d^2 - 472*a3*a4*d^2 + 302*a3^2*a4*d^2 - 336*a4^2*d^2 + 356*a3*a4^2*d^2 + 136*a4^3*d^2 - 58*a5*d^2 - 320*a3*a5*d^2 + 513*a3^2*a5*d^2 - 528*a4*a5*d^2 + 1348*a3*a4*a5*d^2 + 852*a4^2*a5*d^2 - 184*a5^2*d^2 + 765*a3*a5^2*d^2 + 1038*a4*a5^2*d^2 + 335*a5^3*d^2 + 24*d^3 + 166*a3*d^3 - 156*a3^2*d^3 + 232*a4*d^3 - 372*a3*a4*d^3 - 216*a4^2*d^3 + 178*a5*d^3 - 540*a3*a5*d^3 - 684*a4*a5*d^3 - 376*a5^2*d^3 - 65*d^4 + 127*a3*d^4 + 150*a4*d^4 + 199*a5*d^4 - 38*d^5 + 8*a1^3*(-5 + 19*a2^2 + 25*a3^2 - 18*a4 + 28*a4^2 - 11*a5 + 66*a4*a5 + 29*a5^2 + a3*(-15 + 54*a4 + 58*a5 - 66*d) + a2*(-10 + 46*a3 + 46*a4 + 50*a5 - 59*d) + 22*d - 70*a4*d - 74*a5*d + 42*d^2) + a2^3*(-10 + 76*a3^2 + 96*a4^2 - 26*a5 + 112*a5^2 + a4*(-28 + 204*a5 - 234*d) + a3*(-30 + 176*a4 + 192*a5 - 217*d) + 35*d - 249*a5*d + 143*d^2) + 4*a1^2*(25*a2^3 + 34*a3^3 - 26*a4 - 52*a4^2 + 48*a4^3 - 17*a5 - 68*a4*a5 + 188*a4^2*a5 - 29*a5^2 + 198*a4*a5^2 + 58*a5^3 + a3^2*(-29 + 118*a4 + 134*a5 - 149*d) + a2^2*(-16 + 100*a3 + 100*a4 + 112*a5 - 129*d) + 31*d + 128*a4*d - 184*a4^2*d + 86*a5*d - 448*a4*a5*d - 213*a5^2*d - 79*d^2 + 228*a4*d^2 + 253*a5*d^2 - 90*d^3 + a2*(-25 + 109*a3^2 + 128*a4^2 - 39*a5 + 145*a5^2 + a4*(-70 + 302*a5 - 318*d) + a3*(-59 + 242*a4 + 266*a5 - 296*d) + 86*d - 352*a5*d + 194*d^2) + a3*(-25 + 132*a4^2 + 158*a5^2 + 12*a4*(-7 + 27*a5 - 28*d) + 102*d + 205*d^2 - 2*a5*(25 + 189*d))) + a2^2*(-10 + 60*a3^3 + 96*a4^3 - 6*a5 - 86*a5^2 + 168*a5^3 + a3^2*(-66 + 220*a4 + 296*a5 - 301*d) + 4*a4^2*(-26 + 102*a5 - 99*d) + 41*d + 197*a5*d - 553*a5^2*d - 141*d^2 + 601*a5*d^2 - 211*d^3 + a3*(-26 + 256*a4^2 + 404*a5^2 + 12*a4*(-15 + 60*a5 - 59*d) + 201*d + 453*d^2 - 6*a5*(24 + 145*d)) + 2*a4*(-8 + 246*a5^2 + 121*d + 255*d^2 - 2*a5*(51 + 251*d))) + a2*(-2 + 16*a3^4 + 32*a4^4 + 2*a5 - 18*a5^2 - 70*a5^3 + 108*a5^4 + a3^3*(-42 + 80*a4 + 160*a5 - 143*d) + 8*a4^3*(-16 + 40*a5 - 29*d) + 13*d + 45*a5*d + 269*a5^2*d - 491*a5^3*d - 55*d^2 - 349*a5*d^2 + 817*a5^2*d^2 + 169*d^3 - 583*a5*d^3 + 145*d^4 + 4*a4^2*(2 + 164*a5^2 + 101*d + 129*d^2 - 3*a5*(30 + 101*d)) + a3^2*(-22 + 144*a4^2 + 380*a5^2 + a4*(-208 + 636*a5 - 522*d) + 209*d + 381*d^2 - a5*(142 + 797*d)) + 2*a4*(-2 + 234*a5^3 + 21*d - 223*d^2 - 231*d^3 - 3*a5^2*(46 + 247*d) + 2*a5*(-6 + 175*d + 371*d^2)) + a3*(-10 + 112*a4^3 + 344*a5^3 + 4*a4^2*(-74 + 200*a5 - 153*d) + 77*d - 337*d^2 - 399*d^3 - 5*a5^2*(34 + 229*d) + 2*a5*(-18 + 229*d + 609*d^2) + 4*a4*(-7 + 256*a5^2 + 155*d + 226*d^2 - a5*(119 + 505*d)))) + 2*a1*(2 + 16*a2^4 + 16*a3^4 - 4*a4 - 16*a4^2 - 80*a4^3 + 32*a4^4 - 38*a4*a5 - 196*a4^2*a5 + 224*a4^3*a5 - 22*a5^2 - 138*a4*a5^2 + 416*a4^2*a5^2 - 36*a5^3 + 276*a4*a5^3 + 60*a5^4 + a2^3*(-6 + 98*a3 + 98*a4 + 102*a5 - 123*d) + a3^3*(-20 + 80*a4 + 112*a5 - 117*d) + d + 70*a4*d + 260*a4^2*d - 184*a4^3*d + 64*a5*d + 388*a4*a5*d - 824*a4^2*a5*d + 146*a5^2*d - 924*a4*a5^2*d - 285*a5^3*d - 54*d^2 - 296*a4*d^2 + 372*a4^2*d^2 - 215*a5*d^2 + 982*a4*a5*d^2 + 500*a5^2*d^2 + 118*d^3 - 316*a4*d^3 - 374*a5*d^3 + 95*d^4 + a2^2*(-34 + 160*a3^2 + 196*a4^2 - 50*a5 + 228*a5^2 + a4*(-84 + 440*a5 - 478*d) + a3*(-78 + 364*a4 + 400*a5 - 443*d) + 105*d - 531*a5*d + 293*d^2) + a3^2*(-30 + 144*a4^2 + 236*a5^2 + 2*a4*(-59 + 222*a5 - 210*d) + 126*d + 280*d^2 - a5*(64 + 539*d)) + a3*(-4 + 112*a4^3 + 200*a5^3 + 4*a4^2*(-45 + 140*a5 - 122*d) + 84*d - 223*d^2 - 274*d^3 - a5^2*(80 + 707*d) + 4*a5*(-12 + 63*d + 200*d^2) + 2*a4*(-25 + 320*a5^2 + 194*d + 327*d^2 - 4*a5*(31 + 170*d))) + a2*(-10 + 94*a3^3 + 144*a4^3 - 32*a5 - 92*a5^2 + 202*a5^3 + a3^2*(-88 + 338*a4 + 406*a5 - 433*d) + 4*a4^2*(-39 + 143*a5 - 139*d) + 85*d + 247*a5*d - 705*a5^2*d - 217*d^2 + 803*a5*d^2 - 281*d^3 + a3*(-60 + 388*a4^2 + 514*a5^2 + 6*a4*(-43 + 166*a5 - 167*d) + 291*d + 619*d^2 - 2*a5*(82 + 585*d)) + 2*a4*(-29 + 321*a5^2 + 184*d + 348*d^2 - a5*(117 + 691*d))))));
(p23 = (1 + a1 + a3 - d)*(32*a1^5 - 2*a3 + 4*a3^2 + 2*a3^3 - 4*a3^4 - 4*a4 + 12*a3*a4 + 12*a3^2*a4 - 28*a3^3*a4 + 8*a4^2 + 24*a3*a4^2 - 72*a3^2*a4^2 + 16*a4^3 - 80*a3*a4^3 - 32*a4^4 - 2*a5 + 8*a3*a5 + 2*a3^2*a5 - 12*a3^3*a5 + 8*a3^4*a5 + 12*a4*a5 + 12*a3*a4*a5 - 72*a3^2*a4*a5 + 48*a3^3*a4*a5 + 16*a4^2*a5 - 136*a3*a4^2*a5 + 104*a3^2*a4^2*a5 - 80*a4^3*a5 + 96*a3*a4^3*a5 + 32*a4^4*a5 + 4*a5^2 - 6*a3*a5^2 - 16*a3^2*a5^2 + 32*a3^3*a5^2 - 68*a3*a4*a5^2 + 144*a3^2*a4*a5^2 - 64*a4^2*a5^2 + 208*a3*a4^2*a5^2 + 96*a4^3*a5^2 - 6*a5^3 - 12*a3*a5^3 + 48*a3^2*a5^3 - 24*a4*a5^3 + 144*a3*a4*a5^3 + 104*a4^2*a5^3 - 4*a5^4 + 32*a3*a5^4 + 48*a4*a5^4 + 8*a5^5 + 16*a1^4*(9*a2 + 6*a3 + 8*a4 + 6*a5 - 10*d) + 3*a2^4*(2 + 4*a3 + 4*a5 - 5*d) + 2*d - 5*a3*d - 12*a3^2*d + 15*a3^3*d - 4*a3^4*d - 6*a4*d - 44*a3*a4*d + 86*a3^2*a4*d - 20*a3^3*a4*d - 40*a4^2*d + 156*a3*a4^2*d - 32*a3^2*a4^2*d + 88*a4^3*d - 16*a3*a4^3*d - 5*a5*d - 8*a3*a5*d + 37*a3^2*a5*d - 64*a3^3*a5*d - 28*a4*a5*d + 164*a3*a4*a5*d - 268*a3^2*a4*a5*d + 156*a4^2*a5*d - 352*a3*a4^2*a5*d - 144*a4^3*a5*d + 8*a5^2*d + 45*a3*a5^2*d - 164*a3^2*a5^2*d + 86*a4*a5^2*d - 468*a3*a4*a5^2*d - 320*a4^2*a5^2*d + 23*a5^3*d - 152*a3*a5^3*d - 220*a4*a5^3*d - 48*a5^4*d + d^2 + 14*a3*d^2 - 16*a3^2*d^2 + 27*a3^3*d^2 + 28*a4*d^2 - 80*a3*a4*d^2 + 98*a3^2*a4*d^2 - 80*a4^2*d^2 + 100*a3*a4^2*d^2 + 24*a4^3*d^2 + 2*a5*d^2 - 40*a3*a5*d^2 + 181*a3^2*a5*d^2 - 88*a4*a5*d^2 + 476*a3*a4*a5*d^2 + 292*a4^2*a5*d^2 - 36*a5^2*d^2 + 269*a3*a5^2*d^2 + 370*a4*a5^2*d^2 + 115*a5^3*d^2 - 4*d^3 + 6*a3*d^3 - 64*a3^2*d^3 + 24*a4*d^3 - 148*a3*a4*d^3 - 72*a4^2*d^3 + 18*a5*d^3 - 212*a3*a5*d^3 - 268*a4*a5*d^3 - 140*a5^2*d^3 - d^4 + 63*a3*d^4 + 70*a4*d^4 + 87*a5*d^4 - 22*d^5 + 8*a1^3*(-1 + 29*a2^2 + 13*a3^2 + 2*a4 + 20*a4^2 + a5 + 38*a4*a5 + 13*a5^2 + a2*(4 + 40*a3 + 50*a4 + 40*a5 - 67*d) + a3*(1 + 34*a4 + 30*a5 - 46*d) - 2*d - 58*a4*d - 46*a5*d + 38*d^2) + a2^3*(10 + 28*a3^2 + 2*a5 + 44*a5^2 + a3*(2 + 44*a4 + 76*a5 - 89*d) + a4*(-8 + 64*a5 - 50*d) - 21*d - 105*a5*d + 67*d^2) + 4*a1^2*(2 + 39*a2^3 + 12*a3^3 - 6*a4 + 4*a4^2 + 16*a4^3 - 5*a5 + 8*a4*a5 + 76*a4^2*a5 - 5*a5^2 + 78*a4*a5^2 + 20*a5^3 + a2^2*(18 + 86*a3 + 96*a4 + 86*a5 - 145*d) + a3^2*(3 + 46*a4 + 52*a5 - 71*d) + 5*d - 12*a4*d - 96*a4^2*d - 2*a5*d - 216*a4*a5*d - 87*a5^2*d + 7*d^2 + 152*a4*d^2 + 135*a5*d^2 - 70*d^3 + a3*(-5 + 52*a4^2 + 60*a5^2 + a5*(6 - 174*d) + 4*a4*(2 + 33*a5 - 44*d) - 10*d + 127*d^2) + a2*(-3 + 59*a3^2 + 142*a3*a4 + 72*a4^2 + 15*a5 + 67*a5^2 + 2*a4*(9 + 81*a5 - 121*d) + 3*a3*(5 + 46*a5 - 70*d) - 28*d - 218*a5*d + 176*d^2)) + a2^2*(2 + 20*a3^3 + 14*a5 - 18*a5^2 + 60*a5^3 + a3^2*(-10 + 64*a4 + 108*a5 - 117*d) + 12*a4^2*(-4 + 10*a5 - 5*d) - 27*d + 9*a5*d - 213*a5^2*d + 23*d^2 + 261*a5*d^2 - 111*d^3 + a3*(14 + 48*a4^2 - 20*a5 + 148*a5^2 + 8*a4*(-6 + 31*a5 - 28*d) + d - 346*a5*d + 205*d^2) + 2*a4*(10 + 88*a5^2 + 19*d + 85*d^2 - 12*a5*(2 + 15*d))) + 2*a1*(2 + 18*a2^4 + 4*a3^4 - 4*a4 + 8*a4^2 - 16*a4^3 - 2*a5 + 6*a4*a5 - 28*a4^2*a5 + 64*a4^3*a5 - 6*a5^2 - 18*a4*a5^2 + 144*a4^2*a5^2 - 10*a5^3 + 96*a4*a5^3 + 20*a5^4 + a2^3*(24 + 64*a3 + 54*a4 + 64*a5 - 107*d) + a3^3*(-2 + 20*a4 + 36*a5 - 39*d) - d - 2*a4*d + 20*a4^2*d - 40*a4^3*d + 10*a5*d + 16*a4*a5*d - 296*a4^2*a5*d + 24*a5^2*d - 344*a4*a5^2*d - 99*a5^3*d - 4*d^2 + 4*a4*d^2 + 148*a4^2*d^2 - 7*a5*d^2 + 418*a4*a5*d^2 + 194*a5^2*d^2 - 6*d^3 - 172*a4*d^3 - 178*a5*d^3 + 63*d^4 + a2^2*(4 + 74*a3^2 + 52*a4^2 + 28*a5 + 98*a5^2 + a3*(28 + 152*a4 + 184*a5 - 265*d) + 2*a4*(14 + 94*a5 - 127*d) - 61*d - 289*a5*d + 223*d^2) + a3^2*(2 + 32*a4^2 + 80*a5^2 + 2*a4*(-7 + 72*a5 - 72*d) - 4*d + 122*d^2 - a5*(2 + 197*d)) + a2*(32*a3^3 + 16*a4^3 + 2*a5 - 10*a5^2 + 72*a5^3 + a3^2*(6 + 110*a4 + 152*a5 - 193*d) + 4*a4^2*(-1 + 47*a5 - 47*d) - 3*d - 25*a5*d - 285*a5^2*d + 43*d^2 + 403*a5*d^2 - 197*d^3 + a3*(2 + 100*a4^2 + 12*a5 + 192*a5^2 + a4*(6 + 364*a5 - 430*d) - 41*d - 510*a5*d + 351*d^2) + a4*(2 + 6*a5 + 238*a5^2 - 32*d - 586*a5*d + 372*d^2)) + a3*(-2 + 16*a4^3 + 68*a5^3 + 4*a4^2*(-7 + 44*a5 - 38*d) + 2*d + 13*d^2 + 336*a5*d^2 - 150*d^3 - a5^2*(10 + 257*d) + 2*a4*(5 + 110*a5^2 + 4*d + 145*d^2 - 12*a5*(1 + 21*d)))) + a2*(-2 + 4*a3^4 + 6*a5 - 2*a5^2 - 18*a5^3 + 36*a5^4 + a3^3*(-10 + 20*a4 + 52*a5 - 47*d) + 8*a4^3*(-8 + 12*a5 - 3*d) - 3*d - 19*a5*d + 53*a5^2*d - 171*a5^3*d + 21*d^2 - 29*a5*d^2 + 309*a5^2*d^2 - 7*d^3 - 255*a5*d^3 + 81*d^4 + 4*a4^2*(6 + 56*a5^2 + 31*d + 33*d^2 - a5*(28 + 99*d)) + a3^2*(6 + 32*a4^2 + 128*a5^2 + 2*a4*(-30 + 104*a5 - 81*d) + 25*d + 153*d^2 - a5*(26 + 285*d)) + 2*a4*(4 + 80*a5^3 - 23*d - 27*d^2 - 95*d^3 - a5^2*(32 + 265*d) + 2*a5*(5 + 33*d + 141*d^2)) + a3*(6 + 16*a4^3 + 116*a5^3 + 4*a4^2*(-28 + 64*a5 - 37*d) - 27*d - 9*d^2 - 191*d^3 - a5^2*(34 + 409*d) + a5*(8 + 58*d + 482*d^2) + 4*a4*(6 + 87*a5^2 + 31*d + 82*d^2 - a5*(29 + 177*d))))));
(p24 = -64*a1^6 - 2*a3 + 6*a3^2 - 6*a3^3 - 6*a3^4 + 8*a3^5 - 4*a4 + 16*a3*a4 - 16*a3^2*a4 - 40*a3^3*a4 + 60*a3^4*a4 + 8*a4^2 - 4*a3*a4^2 - 96*a3^2*a4^2 + 172*a3^3*a4^2 + 8*a4^3 - 96*a3*a4^3 + 232*a3^2*a4^3 - 32*a4^4 + 144*a3*a4^4 + 32*a4^5 - 2*a5 + 12*a3*a5 - 26*a3^2*a5 + 48*a3^4*a5 - 24*a3^5*a5 + 16*a4*a5 - 56*a3*a4*a5 - 40*a3^2*a4*a5 + 312*a3^3*a4*a5 - 160*a3^4*a4*a5 - 20*a4^2*a5 - 120*a3*a4^2*a5 + 708*a3^2*a4^2*a5 - 408*a3^3*a4^2*a5 - 80*a4^3*a5 + 656*a3*a4^3*a5 - 496*a3^2*a4^3*a5 + 208*a4^4*a5 - 288*a3*a4^4*a5 - 64*a4^5*a5 + 6*a5^2 - 38*a3*a5^2 + 36*a3^2*a5^2 + 116*a3^3*a5^2 - 120*a3^4*a5^2 - 40*a4*a5^2 + 32*a3*a4*a5^2 + 584*a3^2*a4*a5^2 - 640*a3^3*a4*a5^2 - 24*a4^2*a5^2 + 900*a3*a4^2*a5^2 - 1224*a3^2*a4^2*a5^2 + 424*a4^3*a5^2 - 992*a3*a4^3*a5^2 - 288*a4^4*a5^2 - 18*a5^3 + 48*a3*a5^3 + 140*a3^2*a5^3 - 240*a3^3*a5^3 + 32*a4*a5^3 + 472*a3*a4*a5^3 - 960*a3^2*a4*a5^3 + 364*a4^2*a5^3 - 1224*a3*a4^2*a5^3 - 496*a4^3*a5^3 + 18*a5^4 + 84*a3*a5^4 - 240*a3^2*a5^4 + 140*a4*a5^4 - 640*a3*a4*a5^4 - 408*a4^2*a5^4 + 20*a5^5 - 120*a3*a5^5 - 160*a4*a5^5 - 24*a5^6 - 3*a2^5*(2 + 16*a3 + 12*a4 + 16*a5 - 17*d) - 32*a1^5*(-1 + 10*a2 + 9*a3 + 10*a4 + 9*a5 - 13*d) + 2*d - 9*a3*d + 17*a3^2*d + 21*a3^3*d - 55*a3^4*d + 16*a3^5*d - 10*a4*d + 30*a3*a4*d + 118*a3^2*a4*d - 350*a3^3*a4*d + 100*a3^4*a4*d + 4*a4^2*d + 204*a3*a4^2*d - 780*a3^2*a4^2*d + 236*a3^3*a4^2*d + 104*a4^3*d - 712*a3*a4^3*d + 264*a3^2*a4^3*d - 224*a4^4*d + 144*a3*a4^4*d + 32*a4^5*d - 9*a5*d + 66*a3*a5*d - 29*a3^2*a5*d - 300*a3^3*a5*d + 252*a3^4*a5*d + 66*a4*a5*d + 64*a3*a4*a5*d - 1470*a3^2*a4*a5*d + 1292*a3^3*a4*a5*d + 132*a4^2*a5*d - 2192*a3*a4^2*a5*d + 2372*a3^2*a4^2*a5*d - 1000*a4^3*a5*d + 1856*a3*a4^3*a5*d + 528*a4^4*a5*d + 53*a5^2*d - 113*a3*a5^2*d - 586*a3^2*a5^2*d + 844*a3^3*a5^2*d - 46*a4*a5^2*d - 1898*a3*a4*a5^2*d + 3268*a3^2*a4*a5^2*d - 1412*a4^2*a5^2*d + 4036*a3*a4^2*a5^2*d + 1592*a4^3*a5^2*d - 63*a5^3*d - 492*a3*a5^3*d + 1180*a3^2*a5^3*d - 778*a4*a5^3*d + 3060*a3*a4*a5^3*d + 1900*a4^2*a5^3*d - 151*a5^4*d + 756*a3*a5^4*d + 984*a4*a5^4*d + 184*a5^5*d + 3*d^2 - 28*a3*d^2 - 10*a3^2*d^2 + 174*a3^3*d^2 - 119*a3^4*d^2 - 26*a4*d^2 - 104*a3*a4*d^2 + 848*a3^2*a4*d^2 - 574*a3^3*a4*d^2 - 112*a4^2*d^2 + 1248*a3*a4^2*d^2 - 980*a3^2*a4^2*d^2 + 560*a4^3*d^2 - 712*a3*a4^3*d^2 - 192*a4^4*d^2 - 52*a5*d^2 + 72*a3*a5*d^2 + 758*a3^2*a5*d^2 - 948*a3^3*a5*d^2 - 24*a4*a5*d^2 + 2392*a3*a4*a5*d^2 - 3514*a3^2*a4*a5*d^2 + 1728*a4^2*a5*d^2 - 4152*a3*a4^2*a5*d^2 - 1576*a4^3*a5*d^2 + 74*a5^2*d^2 + 1010*a3*a5^2*d^2 - 2114*a3^2*a5^2*d^2 + 1544*a4*a5^2*d^2 - 5290*a3*a4*a5^2*d^2 - 3172*a4^2*a5^2*d^2 + 426*a5^3*d^2 - 1860*a3*a5^3*d^2 - 2350*a4*a5^3*d^2 - 575*a5^4*d^2 + 17*d^3 - 8*a3*d^3 - 306*a3^2*d^3 + 339*a3^3*d^3 + 36*a4*d^3 - 948*a3*a4*d^3 + 1182*a3^2*a4*d^3 - 668*a4^2*d^3 + 1304*a3*a4^2*d^3 + 464*a4^3*d^3 - 32*a5*d^3 - 872*a3*a5*d^3 + 1637*a3^2*a5*d^3 - 1296*a4*a5*d^3 + 3912*a3*a4*a5*d^3 + 2240*a4^2*a5*d^3 - 570*a5^2*d^3 + 2237*a3*a5^2*d^3 + 2722*a4*a5^2*d^3 + 939*a5^3*d^3 + 3*d^4 + 270*a3*d^4 - 463*a3^2*d^4 + 390*a4*d^4 - 1042*a3*a4*d^4 - 560*a4^2*d^4 + 366*a5*d^4 - 1318*a3*a5*d^4 - 1530*a4*a5*d^4 - 847*a5^2*d^4 - 91*d^5 + 305*a3*d^5 + 334*a4*d^5 + 401*a5*d^5 - 78*d^6 - 16*a1^4*(-1 + 38*a2^2 + 33*a3^2 - 12*a4 + 40*a4^2 - 11*a5 + 84*a4*a5 + 37*a5^2 + a2*(-5 + 75*a3 + 78*a4 + 75*a5 - 106*d) + a3*(-11 + 76*a4 + 74*a5 - 98*d) + 14*d - 108*a4*d - 102*a5*d + 70*d^2) - 2*a2^4*(2 + 80*a3^2 + 78*a4^2 - 24*a5 + 110*a5^2 + a4*(-26 + 192*a5 - 203*d) + 2*a3*(-12 + 80*a4 + 96*a5 - 109*d) + 16*d - 248*a5*d + 141*d^2) - 8*a1^3*(3 + 68*a2^3 + 59*a3^3 - 10*a4 - 48*a4^2 + 80*a4^3 - 9*a5 - 86*a4*a5 + 280*a4^2*a5 - 43*a5^2 + 290*a4*a5^2 + 87*a5^3 + a2^2*(-7 + 231*a3 + 222*a4 + 231*a5 - 317*d) + a3^2*(-31 + 210*a4 + 217*a5 - 278*d) + 10*d + 118*a4*d - 336*a4^2*d + 109*a5*d - 730*a4*a5*d - 342*a5^2*d - 71*d^2 + 456*a4*d^2 + 451*a5*d^2 - 198*d^3 + a2*(-8 + 218*a3^2 + 240*a4^2 - 58*a5 + 250*a5^2 + a4*(-68 + 528*a5 - 664*d) + a3*(-58 + 480*a4 + 484*a5 - 635*d) + 71*d - 667*a5*d + 447*d^2) + a3*(-9 + 232*a4^2 + 245*a5^2 + a4*(-78 + 508*a5 - 634*d) + 97*d + 415*d^2 - 10*a5*(7 + 64*d))) - a2^3*(-8 + 192*a3^3 + 232*a4^3 + 18*a5 - 200*a5^2 + 396*a5^3 + 2*a3^2*(-70 + 316*a4 + 396*a5 - 451*d) + 4*a4^2*(-55 + 235*a5 - 242*d) - 12*d + 431*a5*d - 1382*a5^2*d - 223*d^2 + 1601*a5*d^2 - 618*d^3 + a3*(18 + 660*a4^2 + 996*a5^2 + 2*a4*(-188 + 880*a5 - 949*d) + 371*d + 1325*d^2 - 48*a5*(7 + 48*d)) + 2*a4*(12 + 560*a5^2 + 234*d + 668*d^2 - 9*a5*(24 + 137*d))) - a2^2*(-4 + 96*a3^4 + 144*a4^4 + 6*a5 + 2*a5^2 - 252*a5^3 + 348*a5^4 + 4*a3^3*(-30 + 112*a4 + 162*a5 - 179*d) + 8*a4^3*(-37 + 120*a5 - 114*d) + 10*d - 25*a5*d + 921*a5^2*d - 1664*a5^3*d + 9*d^2 - 1084*a5*d^2 + 2951*a5^2*d^2 + 417*d^3 - 2307*a5*d^3 + 672*d^4 + a3^2*(14 + 740*a4^2 + 1356*a5^2 + a4*(-536 + 2304*a5 - 2414*d) + 573*d + 1787*d^2 - 20*a5*(24 + 157*d)) + 4*a4^2*(15 + 467*a5^2 + 259*d + 507*d^2 - a5*(229 + 991*d)) + 2*a4*(696*a5^3 - a5^2*(424 + 2381*d) - d*(38 + 585*d + 966*d^2) + a5*(24 + 1013*d + 2655*d^2)) + a3*(6 + 528*a4^3 + 1152*a5^3 + 4*a4^2*(-181 + 652*a5 - 645*d) - 37*d - 868*d^2 - 1839*d^3 - 4*a5^2*(153 + 1022*d) + 2*a5*(6 + 741*d + 2387*d^2) + 2*a4*(32 + 1624*a5^2 + 815*d + 1939*d^2 - 4*a5*(173 + 900*d)))) - 4*a1^2*(57*a2^4 + 50*a3^4 + 8*a4 - 104*a4^3 + 80*a4^4 + 11*a5 - 26*a4*a5 - 300*a4^2*a5 + 432*a4^3*a5 - 20*a5^2 - 262*a4*a5^2 + 756*a4^2*a5^2 - 81*a5^3 + 516*a4*a5^3 + 118*a5^4 + a2^3*(3 + 325*a3 + 286*a4 + 325*a5 - 427*d) + a3^3*(-37 + 244*a4 + 280*a5 - 346*d) - 14*d + 30*a4*d + 364*a4^2*d - 472*a4^3*d + 46*a5*d + 670*a4*a5*d - 1756*a4^2*a5*d + 310*a5^2*d - 1896*a4*a5^2*d - 598*a5^3*d - 26*d^2 - 430*a4*d^2 + 1012*a4^2*d^2 - 397*a5*d^2 + 2308*a4*a5*d^2 + 1140*a5^2*d^2 + 171*d^3 - 930*a4*d^3 - 967*a5*d^3 + 307*d^4 + a3^2*(-16 + 420*a4^2 - 143*a5 + 528*a5^2 + 2*a4*(-83 + 510*a5 - 610*d) + 194*d - 1334*a5*d + 836*d^2) + a2^2*(-17 + 501*a3^2 + 508*a4^2 - 119*a5 + 597*a5^2 + a3*(-119 + 1056*a4 + 1122*a5 - 1434*d) + 6*a4*(-24 + 196*a5 - 237*d) + 132*d - 1530*a5*d + 990*d^2) + a3*(11 + 304*a4^3 + 416*a5^3 + 4*a4^2*(-59 + 294*a5 - 337*d) + 42*d - 325*d^2 - 847*d^3 - a5^2*(187 + 1586*d) + 4*a5*(-10 + 123*d + 503*d^2) + 2*a4*(-9 + 646*a5^2 + 273*d + 948*d^2 - 2*a5*(107 + 785*d))) + a2*(5 + 283*a3^3 + 352*a4^3 - 29*a5 - 203*a5^2 + 447*a5^3 + a3^2*(-143 + 974*a4 + 1049*a5 - 1321*d) + 4*a4^2*(-61 + 324*a5 - 373*d) + 41*d + 492*a5*d - 1701*a5^2*d - 306*d^2 + 2172*a5*d^2 - 927*d^3 + a3*(-29 + 1040*a4^2 + 2404*a4*a5 + 1213*a5^2 + 432*d + 1956*d^2 - 30*a4*(13 + 97*d) - 2*a5*(167 + 1541*d)) + 2*a4*(-15 + 703*a5^2 + 280*d + 1033*d^2 - a5*(219 + 1709*d)))) - a2*(2 + 16*a3^5 + 32*a4^5 - 10*a5 + 32*a5^2 - 30*a5^3 - 126*a5^4 + 148*a5^5 + a3^4*(-42 + 100*a4 + 216*a5 - 215*d) + 16*a4^4*(-11 + 27*a5 - 21*d) + 7*d - 47*a5*d + 54*a5^2*d + 673*a5^3*d - 911*a5^4*d + 15*d^2 - 25*a5*d^2 - 1291*a5^2*d^2 + 2207*a5^3*d^2 + 2*d^3 + 1067*a5*d^3 - 2636*a5^2*d^3 - 323*d^4 + 1555*a5*d^4 - 363*d^5 + a3^3*(6 + 236*a4^2 + 700*a5^2 + 2*a4*(-136 + 544*a5 - 511*d) + 289*d + 863*d^2 - 48*a5*(5 + 33*d)) + 8*a4^3*(9 + 157*a5^2 + 105*d + 143*d^2 - a5*(94 + 313*d)) + 4*a4^2*(3 + 373*a5^3 - 40*d - 371*d^2 - 444*d^3 - 5*a5^2*(53 + 248*d) + 7*a5*(3 + 92*d + 188*d^2)) + 2*a4*(-6 + 390*a5^4 - 14*d + 44*d^2 + 572*d^3 + 650*d^4 - 19*a5^3*(16 + 97*d) + 2*a5^2*(-4 + 586*d + 1591*d^2) - a5*(-24 + 35*d + 1445*d^2 + 2379*d^3)) + a3^2*(20 + 264*a4^3 + 964*a5^3 + 4*a4^2*(-153 + 491*a5 - 430*d) - 18*d - 739*d^2 - 1508*d^3 - 2*a5^2*(240 + 1717*d) + a5*(-22 + 1223*d + 3985*d^2) + 2*a4*(28 + 1328*a5^2 + 680*d + 1482*d^2 - a5*(572 + 2881*d))) + a3*(-10 + 144*a4^4 + 612*a5^4 + 40*a4^3*(-14 + 38*a5 - 31*d) - 35*d + 11*d^2 + 815*d^3 + 1207*d^4 - 24*a5^3*(17 + 124*d) + a5^2*(-58 + 1607*d + 5329*d^2) + a5*(48 + 48*d - 2018*d^2 - 4172*d^3) + 4*a4^2*(31 + 805*a5^2 + 484*d + 806*d^2 - 2*a5*(209 + 835*d)) + 2*a4*(20 + 1224*a5^3 - 75*d - 1101*d^2 - 1671*d^3 - a5^2*(740 + 4213*d) + 4*a5*(4 + 463*d + 1169*d^2)))) - 2*a1*(-2 + 18*a2^5 + 16*a3^5 + 16*a4^2 + 32*a4^3 - 112*a4^4 + 32*a4^5 + 2*a5 + 32*a4*a5 + 16*a4^2*a5 - 448*a4^3*a5 + 304*a4^4*a5 + 22*a5^2 - 40*a4*a5^2 - 604*a4^2*a5^2 + 808*a4^3*a5^2 - 30*a5^3 - 332*a4*a5^3 + 916*a4^2*a5^3 - 68*a5^4 + 460*a4*a5^4 + 84*a5^5 + a3^4*(-24 + 100*a4 + 152*a5 - 169*d) + 2*a2^4*(6 + 104*a3 + 84*a4 + 104*a5 - 127*d) + d - 38*a4*d - 56*a4^2*d + 512*a4^3*d - 272*a4^4*d - 50*a5*d + 48*a4*a5*d + 1496*a4^2*a5*d - 1704*a4^3*a5*d + 80*a5^2*d + 1308*a4*a5^2*d - 3152*a4^2*a5^2*d + 374*a5^3*d - 2234*a4*a5^3*d - 529*a5^4*d + 28*d^2 - 2*a4*d^2 - 884*a4^2*d^2 + 856*a4^3*d^2 - 73*a5*d^2 - 1658*a4*a5*d^2 + 3516*a4^2*a5*d^2 - 737*a5^2*d^2 + 3996*a4*a5^2*d^2 + 1318*a5^3*d^2 + 22*d^3 + 682*a4*d^3 - 1276*a4^2*d^3 + 631*a5*d^3 - 3128*a4*a5*d^3 - 1630*a5^2*d^3 - 200*d^4 + 906*a4*d^4 + 1002*a5*d^4 - 245*d^5 + a2^3*(-10 + 476*a3^2 + 464*a4^2 - 116*a5 + 604*a5^2 + a3*(-116 + 972*a4 + 1096*a5 - 1337*d) + 4*a4*(-35 + 279*a5 - 318*d) + 107*d - 1465*a5*d + 899*d^2) + 2*a3^3*(-1 + 118*a4^2 + 222*a5^2 + a4*(-78 + 384*a5 - 409*d) + 79*d + 313*d^2 - 4*a5*(16 + 133*d)) + a2^2*(-2 + 416*a3^3 + 504*a4^3 - 18*a5 - 340*a5^2 + 740*a5^3 + a3^2*(-232 + 1396*a4 + 1608*a5 - 1949*d) + 4*a4^2*(-102 + 485*a5 - 529*d) + 37*d + 780*a5*d - 2705*a5^2*d - 450*d^2 + 3308*a5*d^2 - 1353*d^3 + 2*a3*(-9 + 734*a4^2 - 280*a5 + 966*a5^2 + a4*(-326 + 1812*a5 - 2089*d) + 336*d - 2357*a5*d + 1438*d^2) + 2*a4*(-8 - 374*a5 + 1102*a5^2 + 445*d - 2559*a5*d + 1473*d^2)) + a3^2*(10 + 264*a4^3 + 580*a5^3 + 4*a4^2*(-89 + 347*a5 - 350*d) + 32*d - 421*d^2 - 1054*d^3 - 2*a5^2*(126 + 1075*d) + a5*(-38 + 662*d + 2622*d^2) + 2*a4*(8 + 848*a5^2 + 382*d + 1096*d^2 - a5*(318 + 1951*d))) + a3*(2 + 144*a4^4 + 356*a5^4 + 8*a4^3*(-42 + 134*a5 - 127*d) - 38*d - 53*d^2 + 487*d^3 + 826*d^4 - 8*a5^3*(27 + 223*d) + a5^2*(-66 + 878*d + 3314*d^2) - 2*a5*(-14 - 62*d + 573*d^2 + 1356*d^3) + 4*a4^2*(12 + 517*a5^2 + 282*d + 605*d^2 - 2*a5*(120 + 569*d)) + 2*a4*(12 + 744*a5^3 - 4*d - 635*d^2 - 1190*d^3 - a5^2*(406 + 2659*d) + 2*a5*(-8 + 518*d + 1553*d^2))) + a2*(146*a3^4 + 224*a4^4 + 20*a5 - 38*a5^2 - 280*a5^3 + 410*a5^4 + a3^3*(-128 + 692*a4 + 872*a5 - 1035*d) + 8*a4^3*(-45 + 164*a5 - 168*d) - 19*d + 79*a5*d + 1051*a5^2*d - 2023*a5^3*d - 49*d^2 - 1295*a5*d^2 + 3731*a5^2*d^2 + 531*d^3 - 3053*a5*d^3 + 935*d^4 + 4*a4^2*(6 + 602*a5^2 + 313*d + 732*d^2 - a5*(265 + 1341*d)) + a3^2*(-22 + 1160*a4^2 + 1716*a5^2 + 4*a4*(-147 + 783*a5 - 889*d) + 647*d + 2527*d^2 - a5*(512 + 4181*d)) + 2*a4*(858*a5^3 - 6*a5^2*(79 + 508*d) + a5*(-16 + 1173*d + 3565*d^2) + 2*(5 + 5*d - 358*d^2 - 687*d^3)) + a3*(20 + 832*a4^3 + 1400*a5^3 + 4*a4^2*(-207 + 892*a5 - 961*d) + 63*d - 1043*d^2 - 2573*d^3 - a5^2*(664 + 5169*d) + 2*a5*(-34 + 837*d + 3165*d^2) + 2*a4*(-4 + 2078*a5^2 + 943*d + 2793*d^2 - 2*a5*(384 + 2425*d))))));
(p25 = (a1 + a2 + a5 - d)*(32*a1^5 - 2*a3 + 16*a3^2 - 6*a3^3 - 24*a3^4 - 4*a4 + 32*a3*a4 - 4*a3^2*a4 - 128*a3^3*a4 + 16*a4^2 + 16*a3*a4^2 - 248*a3^2*a4^2 + 16*a4^3 - 208*a3*a4^3 - 64*a4^4 - 2*a5 + 32*a3*a5 - 14*a3^2*a5 - 84*a3^3*a5 + 8*a3^4*a5 + 32*a4*a5 - 12*a3*a4*a5 - 348*a3^2*a4*a5 + 48*a3^3*a4*a5 + 8*a4^2*a5 - 472*a3*a4^2*a5 + 104*a3^2*a4^2*a5 - 208*a4^3*a5 + 96*a3*a4^3*a5 + 32*a4^4*a5 + 16*a5^2 - 14*a3*a5^2 - 112*a3^2*a5^2 + 32*a3^3*a5^2 - 8*a4*a5^2 - 320*a3*a4*a5^2 + 144*a3^2*a4*a5^2 - 224*a4^2*a5^2 + 208*a3*a4^2*a5^2 + 96*a4^3*a5^2 - 6*a5^3 - 68*a3*a5^3 + 48*a3^2*a5^3 - 100*a4*a5^3 + 144*a3*a4*a5^3 + 104*a4^2*a5^3 - 16*a5^4 + 32*a3*a5^4 + 48*a4*a5^4 + 8*a5^5 + a2^4*(6 + 48*a3 + 36*a4 + 48*a5 - 51*d) + 16*a1^4*(9*a2 + 6*a3 + 8*a4 + 6*a5 - 10*d) + 2*d - 37*a3*d + 127*a3^3*d - 34*a4*d - 24*a3*a4*d + 490*a3^2*a4*d - 16*a3^3*a4*d - 32*a4^2*d + 628*a3*a4^2*d - 64*a3^2*a4^2*d + 264*a4^3*d - 80*a3*a4^3*d - 32*a4^4*d - 37*a5*d + 333*a3^2*a5*d - 56*a3^3*a5*d - 16*a4*a5*d + 908*a3*a4*a5*d - 280*a3^2*a4*a5*d + 612*a4^2*a5*d - 432*a3*a4^2*a5*d - 208*a4^3*a5*d + 4*a5^2*d + 301*a3*a5^2*d - 164*a3^2*a5^2*d + 426*a4*a5^2*d - 504*a3*a4*a5^2*d - 368*a4^2*a5^2*d + 95*a5^3*d - 160*a3*a5^3*d - 240*a4*a5^3*d - 52*a5^4*d + 21*d^2 + 22*a3*d^2 - 236*a3^2*d^2 + 11*a3^3*d^2 + 32*a4*d^2 - 616*a3*a4*d^2 + 102*a3^2*a4*d^2 - 400*a4^2*d^2 + 196*a3*a4^2*d^2 + 104*a4^3*d^2 + 18*a5*d^2 - 424*a3*a5*d^2 + 165*a3^2*a5*d^2 - 584*a4*a5*d^2 + 540*a3*a4*a5*d^2 + 404*a4^2*a5*d^2 - 200*a5^2*d^2 + 285*a3*a5^2*d^2 + 430*a4*a5^2*d^2 + 131*a5^3*d^2 - 16*d^3 + 190*a3*d^3 - 44*a3^2*d^3 + 256*a4*d^3 - 172*a3*a4*d^3 - 136*a4^2*d^3 + 178*a5*d^3 - 212*a3*a5*d^3 - 324*a4*a5*d^3 - 160*a5^2*d^3 - 57*d^4 + 55*a3*d^4 + 86*a4*d^4 + 95*a5*d^4 - 22*d^5 + 8*a1^3*(-1 + 29*a2^2 + 9*a3^2 - 2*a4 + 20*a4^2 - 3*a5 + 42*a4*a5 + 17*a5^2 + a2*(4 + 44*a3 + 54*a4 + 44*a5 - 71*d) + a3*(-3 + 30*a4 + 30*a5 - 42*d) + 2*d - 58*a4*d - 50*a5*d + 38*d^2) + a2^3*(10 + 112*a3^2 + 272*a3*a4 + 144*a4^2 - 42*a5 + 136*a5^2 + a4*(-52 + 300*a5 - 322*d) + 7*a3*(-6 + 36*a5 - 43*d) + 23*d - 325*a5*d + 195*d^2) + a2^2*(2 + 80*a3^3 + 192*a4^3 + 10*a5 - 102*a5^2 + 136*a5^3 + a3^2*(-110 + 348*a4 + 304*a5 - 365*d) + 4*a4^2*(-46 + 138*a5 - 151*d) - 23*d + 241*a5*d - 509*a5^2*d - 125*d^2 + 629*a5*d^2 - 259*d^3 + a3*(10 + 464*a4^2 - 204*a5 + 360*a5^2 + 4*a4*(-71 + 212*a5 - 247*d) + 249*d - 890*a5*d + 541*d^2) + 2*a4*(8 + 246*a5^2 + 161*d + 335*d^2 - 2*a5*(67 + 293*d))) + 4*a1^2*(2 + 39*a2^3 + 4*a3^3 + 2*a4 - 44*a4^2 + 32*a4^3 + 3*a5 - 56*a4*a5 + 108*a4^2*a5 - 21*a5^2 + 102*a4*a5^2 + 28*a5^3 + a2^2*(18 + 114*a3 + 124*a4 + 114*a5 - 173*d) + a3^2*(-29 + 38*a4 + 44*a5 - 47*d) - 3*d + 68*a4*d - 120*a4^2*d + 46*a5*d - 256*a4*a5*d - 111*a5^2*d - 25*d^2 + 160*a4*d^2 + 151*a5*d^2 - 70*d^3 + a2*(-3 + 71*a3^2 + 120*a4^2 - 21*a5 + 103*a5^2 + a3*(-21 + 202*a4 + 186*a5 - 254*d) + 2*a4*(-9 + 123*a5 - 161*d) + 8*d - 286*a5*d + 208*d^2) + a3*(3 + 68*a4^2 + 68*a5^2 + 54*d + 111*d^2 - 6*a5*(7 + 29*d) + 4*a4*(37*a5 - 6*(3 + 7*d)))) + a2*(-2 + 16*a3^4 + 96*a4^4 + 18*a5 - 6*a5^2 - 70*a5^3 + 56*a5^4 + a3^3*(-86 + 112*a4 + 108*a5 - 115*d) + 8*a4^3*(-24 + 44*a5 - 49*d) - 15*d - 15*a5*d + 289*a5^2*d - 287*a5^3*d + 21*d^2 - 373*a5*d^2 + 541*a5^2*d^2 + 153*d^3 - 447*a5*d^3 + 137*d^4 + 4*a4^2*(2 + 120*a5^2 + 141*d + 157*d^2 - a5*(106 + 283*d)) + 2*a4*(10 + 138*a5^3 - 15*d - 263*d^2 - 235*d^3 - 3*a5^2*(50 + 171*d) + 2*a5*d*(203 + 307*d)) + a3^2*(-6 + 272*a4^2 + 508*a4*a5 + 224*a5^2 + 325*d + 305*d^2 - 6*a4*(56 + 95*d) - a5*(230 + 537*d)) + a3*(18 + 272*a4^3 + 188*a5^3 + a4^2*(-440 + 752*a5 - 852*d) - 15*d - 393*d^2 - 343*d^3 - a5^2*(214 + 709*d) + a5*(-8 + 594*d + 866*d^2) + 4*a4*(-1 + 168*a5^2 + 215*d + 230*d^2 - a5*(157 + 403*d)))) + 2*a1*(2 + 18*a2^4 + 8*a4 - 96*a4^3 + 32*a4^4 + 10*a5 + 6*a4*a5 - 212*a4^2*a5 + 128*a4^3*a5 + 2*a5^2 - 146*a4*a5^2 + 192*a4^2*a5^2 - 34*a5^3 + 116*a4*a5^3 + 24*a5^4 + a2^3*(24 + 124*a3 + 114*a4 + 124*a5 - 167*d) + a3^3*(-50 + 16*a4 + 28*a5 - 15*d) - 13*d - 14*a4*d + 284*a4^2*d - 136*a4^3*d - 18*a5*d + 392*a4*a5*d - 440*a4^2*a5*d + 136*a5^2*d - 428*a4*a5^2*d - 123*a5^3*d + 16*d^2 - 256*a4*d^2 + 236*a4^2*d^2 - 171*a5*d^2 + 510*a4*a5*d^2 + 234*a5^2*d^2 + 70*d^3 - 196*a4*d^3 - 198*a5*d^3 + 63*d^4 + a2^2*(4 + 158*a3^2 + 228*a4^2 - 48*a5 + 206*a5^2 + a4*(-48 + 472*a5 - 566*d) + a3*(-48 + 412*a4 + 376*a5 - 485*d) + 15*d - 533*a5*d + 359*d^2) + a3^2*(2 + 64*a4^2 + 80*a5^2 + 2*a4*(-91 + 78*a5 - 70*d) + 172*d + 82*d^2 - a5*(122 + 173*d)) + a3*(10 + 80*a4^3 + 76*a5^3 + 4*a4^2*(-57 + 64*a5 - 66*d) - 18*d - 191*d^2 - 130*d^3 - a5^2*(106 + 281*d) + 8*a5*(1 + 36*d + 42*d^2) + a4*(2 + 256*a5^2 + 440*d + 310*d^2 - 8*a5*(40 + 73*d))) + a2*(52*a3^3 + 160*a4^3 + 6*a5 - 94*a5^2 + 124*a5^3 + a3^2*(-110 + 258*a4 + 244*a5 - 289*d) + 4*a4^2*(-43 + 123*a5 - 137*d) - 7*d + 215*a5*d - 477*a5^2*d - 113*d^2 + 619*a5*d^2 - 273*d^3 + a3*(6 + 372*a4^2 + 316*a5^2 + a4*(-278 + 724*a5 - 850*d) + 231*d + 503*d^2 - 2*a5*(94 + 399*d)) + 2*a4*(3 + 225*a5^2 + 146*d + 332*d^2 - a5*(123 + 551*d))))));

(p30 = -a3^2 + 5*a3^3 + 13*a3^4 + 7*a3^5 + 14*a3^2*a4 + 44*a3^3*a4 + 30*a3^4*a4 + 4*a4^2 + 12*a3*a4^2 + 32*a3^2*a4^2 + 24*a3^3*a4^2 + 8*a4^3 - 16*a3*a4^3 - 48*a3^2*a4^3 - 16*a4^4 - 80*a3*a4^4 - 32*a4^5 - 2*a3*a5 + 16*a3^2*a5 + 38*a3^3*a5 + 4*a3^4*a5 + 32*a3*a4*a5 + 92*a3^2*a4*a5 - 20*a3^3*a4*a5 + 16*a4^2*a5 + 40*a3*a4^2*a5 - 136*a3^2*a4^2*a5 - 16*a4^3*a5 - 208*a3*a4^3*a5 - 96*a4^4*a5 - a5^2 + 17*a3*a5^2 + 36*a3^2*a5^2 - 38*a3^3*a5^2 + 18*a4*a5^2 + 48*a3*a4*a5^2 - 180*a3^2*a4*a5^2 - 280*a3*a4^2*a5^2 - 144*a4^3*a5^2 + 6*a5^3 + 10*a3*a5^3 - 68*a3^2*a5^3 - 180*a3*a4*a5^3 - 120*a4^2*a5^3 - a5^4 - 41*a3*a5^4 - 50*a4*a5^4 - 8*a5^5 - 16*a1^4*(-1 + a3 + 2*a4 + 2*a5 - d) + 3*a3*d - 15*a3^2*d - 55*a3^3*d - 21*a3^4*d - 2*a4*d - 36*a3*a4*d - 126*a3^2*a4*d - 28*a3^3*a4*d - 28*a4^2*d - 44*a3*a4^2*d + 136*a3^2*a4^2*d + 24*a4^3*d + 288*a3*a4^3*d + 144*a4^4*d + 3*a5*d - 37*a3*a5*d - 118*a3^2*a5*d + 50*a3^3*a5*d - 42*a4*a5*d - 160*a3*a4*a5*d + 344*a3^2*a4*a5*d - 8*a4^2*a5*d + 664*a3*a4^2*a5*d + 384*a4^3*a5*d - 22*a5^2*d - 67*a3*a5^2*d + 216*a3^2*a5^2*d - 26*a4*a5^2*d + 628*a3*a4*a5^2*d + 456*a4^2*a5^2*d - 4*a5^3*d + 198*a3*a5^3*d + 256*a4*a5^3*d + 53*a5^4*d - 2*d^2 + 18*a3*d^2 + 85*a3^2*d^2 + a3^3*d^2 + 28*a4*d^2 + 116*a3*a4*d^2 - 146*a3^2*a4*d^2 + 12*a4^2*d^2 - 404*a3*a4^2*d^2 - 264*a4^3*d^2 + 24*a5*d^2 + 115*a3*a5*d^2 - 204*a3^2*a5*d^2 + 58*a4*a5*d^2 - 704*a3*a4*a5*d^2 - 576*a4^2*a5*d^2 + 26*a5^2*d^2 - 339*a3*a5^2*d^2 - 474*a4*a5^2*d^2 - 134*a5^3*d^2 - 8*d^3 - 57*a3*d^3 + 53*a3^2*d^3 - 34*a4*d^3 + 256*a3*a4*d^3 + 244*a4^2*d^3 - 35*a5*d^3 + 242*a3*a5*d^3 + 380*a4*a5*d^3 + 161*a5^2*d^3 + 14*d^4 - 60*a3*d^4 - 112*a4*d^4 - 92*a5*d^4 + 20*d^5 + a2^4*(3 - 5*a3 - 10*a4 - 8*a5 + 5*d) - 16*a1^3*(2*a3^2 - 3*a4 + 6*a4^2 - 3*a5 + 12*a4*a5 + 6*a5^2 + a3*(-3 + 7*a4 + 8*a5 - 6*d) + 3*a2*(-1 + a3 + 2*a4 + 2*a5 - d) + 4*d - 11*a4*d - 11*a5*d + 4*d^2) - 2*a2^3*(-1 + 10*a3^2 + 28*a4^2 - 4*a5 + 16*a5^2 + a4*(-4 + 40*a5 - 44*d) + a3*(-7 + 34*a4 + 28*a5 - 25*d) + 8*d - 34*a5*d + 15*d^2) - a2^2*(1 + 18*a3^3 + 112*a4^3 - 10*a5 - 6*a5^2 + 48*a5^3 + 8*a4^2*(29*a5 - 37*d) + 12*a3^2*(-3 + 9*a4 + 9*a5 - 8*d) + 10*d + 36*a5*d - 174*a5^2*d - 34*d^2 + 194*a5*d^2 - 65*d^3 + a3*(-13 + 200*a4^2 - 38*a5 + 138*a5^2 + 4*a4*(-12 + 79*a5 - 87*d) + 71*d - 298*a5*d + 143*d^2) + 2*a4*(-5 + 90*a5^2 + 17*d + 125*d^2 - 8*a5*(1 + 27*d))) - 4*a1^2*(1 + 2*a3^3 - 4*a4 - 12*a4^2 + 32*a4^3 - 4*a5 - 24*a4*a5 + 88*a4^2*a5 - 10*a5^2 + 84*a4*a5^2 + 26*a5^3 + 2*a3^2*(-9 + 10*a4 + 19*a5 - 13*d) + 2*a2^2*(-6 + 7*a3 + 14*a4 + 13*a5 - 7*d) + 2*d + 36*a4*d - 96*a4^2*d + 34*a5*d - 180*a4*a5*d - 86*a5^2*d - 24*d^2 + 90*a4*d^2 + 86*a5*d^2 - 25*d^3 + 2*a2*(-1 + 10*a3^2 + 32*a4^2 - 11*a5 + 26*a5^2 + a3*(-14 + 36*a4 + 38*a5 - 29*d) + 2*a4*(-6 + 28*a5 - 27*d) + 17*d - 50*a5*d + 19*d^2) + a3*(-3 + 48*a4^2 + 62*a5^2 + 2*a4*(-17 + 58*a5 - 52*d) + 41*d + 49*d^2 - 4*a5*(7 + 30*d))) + a2*(4*a3^4 - 96*a4^4 - 2*a5 + 14*a5^2 - 32*a5^4 - 16*a4^3*(1 + 16*a5 - 22*d) + 3*d - 32*a5*d - 24*a5^2*d + 164*a5^3*d + 16*d^2 + 60*a5*d^2 - 298*a5^2*d^2 - 35*d^3 + 226*a5*d^3 - 60*d^4 + a3^3*(38 - 20*a4 - 56*a5 + 30*d) - 8*a4^2*(-2 + 37*a5^2 + d - 94*a5*d + 60*d^2) - 2*a3^2*(-8 + 68*a4^2 + 78*a5^2 + 2*a4*(-23 + 72*a5 - 68*d) + 59*d + 66*d^2 - 12*a5*(3 + 13*d)) + a4*(-160*a5^3 + 8*a5^2*(1 + 75*d) + 2*d*(-17 + 29*d + 142*d^2) - 4*a5*(-7 + 15*d + 181*d^2)) + a3*(-2 - 208*a4^3 - 128*a5^3 - 8*a4^2*(-5 + 60*a5 - 73*d) - 33*d + 115*d^2 + 158*d^3 + a5^2*(34 + 446*d) - 2*a5*(-15 + 69*d + 241*d^2) - 4*a4*(-8 + 107*a5^2 + 40*d + 134*d^2 - 4*a5*(6 + 61*d)))) - 2*a1*(-8*a3^4 - 12*a4^2 + 48*a4^4 - 2*a3^3*(13 + 9*a4 - 12*a5) + 2*a5 - 18*a4*a5 - 20*a4^2*a5 + 144*a4^3*a5 - 10*a5^2 - 22*a4*a5^2 + 188*a4^2*a5^2 - 4*a5^3 + 112*a4*a5^3 + 24*a5^4 + 2*a2^3*(-5 + 7*a3 + 14*a4 + 12*a5 - 7*d) - 3*d + 22*a4*d + 36*a4^2*d - 184*a4^3*d + 20*a5*d + 82*a4*a5*d - 448*a4^2*a5*d + 34*a5^2*d - 398*a4*a5^2*d - 118*a5^3*d - 8*d^2 - 66*a4*d^2 + 264*a4^2*d^2 - 62*a5*d^2 + 452*a4*a5*d^2 + 204*a5^2*d^2 + 31*d^3 - 164*a4*d^3 - 146*a5*d^3 + 36*d^4 + 2*a2^2*(-2 + 18*a3^2 + 54*a4^2 - 12*a5 + 36*a5^2 + a4*(-13 + 84*a5 - 87*d) + a3*(-18 + 63*a4 + 58*a5 - 48*d) + 21*d - 73*a5*d + 30*d^2) + 2*a3^2*(-4 + 14*a4^2 + 48*a5^2 + a4*(-36 + 70*a5 - 47*d) + 42*d + 30*d^2 - a5*(28 + 87*d)) + 2*a2*(1 + 7*a3^3 + 64*a4^3 - 7*a5 - 9*a5^2 + 36*a5^3 + 2*a4^2*(-5 + 74*a5 - 88*d) + a3^2*(-28 + 52*a4 + 66*a5 - 51*d) + 6*d + 38*a5*d - 125*a5^2*d - 31*d^2 + 132*a5*d^2 - 41*d^3 + a3*(-8 + 108*a4^2 - 35*a5 + 95*a5^2 + 9*a4*(-5 + 22*a5 - 22*d) + 59*d - 194*a5*d + 85*d^2) + a4*(-7 - 24*a5 + 126*a5^2 + 41*d - 286*a5*d + 154*d^2)) + a3*(2 + 88*a4^3 + 88*a5^3 + 16*a4^2*(-3 + 16*a5 - 17*d) + 17*d - 89*d^2 - 88*d^3 - 2*a5^2*(17 + 146*d) + 2*a5*(-9 + 59*d + 148*d^2) + 2*a4*(-11 + 135*a5^2 + 71*d + 138*d^2 - a5*(45 + 284*d)))));
(p32 = (a1 + a2 + a5 - d)*(-2*a3 + 14*a3^2 + 18*a3^3 - 30*a3^4 + 4*a4 + 40*a3*a4 + 36*a3^2*a4 - 160*a3^3*a4 + 24*a4^2 + 8*a3*a4^2 - 320*a3^2*a4^2 - 16*a4^3 - 288*a3*a4^3 - 96*a4^4 - 2*a5 + 26*a3*a5 + 6*a3^2*a5 - 134*a3^3*a5 + 48*a3^4*a5 + 28*a4*a5 - 36*a3*a4*a5 - 476*a3^2*a4*a5 + 252*a3^3*a4*a5 - 48*a4^2*a5 - 552*a3*a4^2*a5 + 504*a3^2*a4^2*a5 - 208*a4^3*a5 + 464*a3*a4^3*a5 + 160*a4^4*a5 + 12*a5^2 - 34*a3*a5^2 - 186*a3^2*a5^2 + 172*a3^3*a5^2 - 64*a4*a5^2 - 404*a3*a4*a5^2 + 664*a3^2*a4*a5^2 - 208*a4^2*a5^2 + 864*a3*a4^2*a5^2 + 384*a4^3*a5^2 - 22*a5^3 - 94*a3*a5^3 + 224*a3^2*a5^3 - 88*a4*a5^3 + 564*a3*a4*a5^3 + 360*a4^2*a5^3 - 12*a5^4 + 124*a3*a5^4 + 152*a4*a5^4 + 24*a5^5 + 16*a1^4*(-1 + a3 + 2*a4 + 2*a5 - d) + 4*a2^4*(-1 + a3 + 2*a4 + 2*a5 - d) + 8*a1^3*(-3 + 6*a2 + 8*a3 + 8*a4 + 8*a5 - 9*d)*(-1 + a3 + 2*a4 + 2*a5 - d) + 2*d - 35*a3*d - 55*a3^2*d + 143*a3^3*d - 15*a3^4*d - 50*a4*d - 68*a3*a4*d + 566*a3^2*a4*d - 80*a3^3*a4*d + 4*a4^2*d + 748*a3*a4^2*d - 160*a3^2*a4^2*d + 328*a4^3*d - 144*a3*a4^3*d - 48*a4^4*d - 33*a5*d + 9*a3*a5*d + 473*a3^2*a5*d - 269*a3^3*a5*d + 70*a4*a5*d + 1108*a3*a4*a5*d - 1074*a3^2*a4*a5*d + 628*a4^2*a5*d - 1452*a3*a4^2*a5*d - 664*a4^3*a5*d + 56*a5^2*d + 425*a3*a5^2*d - 649*a3^2*a5^2*d + 454*a4*a5^2*d - 1684*a3*a4*a5^2*d - 1108*a4^2*a5^2*d + 99*a5^3*d - 539*a3*a5^3*d - 682*a4*a5^3*d - 144*a5^4*d + 21*d^2 + 53*a3*d^2 - 253*a3^2*d^2 + 67*a3^3*d^2 + 26*a4*d^2 - 660*a3*a4*d^2 + 274*a3^2*a4*d^2 - 428*a4^2*d^2 + 372*a3*a4^2*d^2 + 168*a4^3*d^2 - 18*a5*d^2 - 549*a3*a5*d^2 + 537*a3^2*a5*d^2 - 634*a4*a5*d^2 + 1448*a3*a4*a5*d^2 + 988*a4^2*a5*d^2 - 240*a5^2*d^2 + 797*a3*a5^2*d^2 + 1042*a4*a5^2*d^2 + 319*a5^3*d^2 - 16*d^3 + 197*a3*d^3 - 111*a3^2*d^3 + 254*a4*d^3 - 308*a3*a4*d^3 - 212*a4^2*d^3 + 210*a5*d^3 - 459*a3*a5*d^3 - 626*a4*a5*d^3 - 320*a5^2*d^3 - 57*d^4 + 81*a3*d^4 + 114*a4*d^4 + 143*a5*d^4 - 22*d^5 + a2^3*(6 + 20*a3^2 + 40*a4^2 - 32*a5 + 48*a5^2 + a4*(-32 + 96*a5 - 74*d) + a3*(-22 + 60*a4 + 64*a5 - 47*d) + 27*d - 76*a5*d + 27*d^2) + a2^2*(8 + 28*a3^3 + 64*a4^3 - 2*a5 - 64*a5^2 + 96*a5^3 + a3^2*(-70 + 120*a4 + 168*a5 - 117*d) + 4*a4^2*(-28 + 78*a5 - 57*d) - 24*d + 169*a5*d - 284*a5^2*d - 80*d^2 + 245*a5*d^2 - 64*d^3 + a3*(14 + 160*a4^2 - 146*a5 + 240*a5^2 + 4*a4*(-43 + 115*a5 - 85*d) + 149*d - 409*a5*d + 153*d^2) + 2*a4*(4 + 160*a5^2 + 95*d + 113*d^2 - 7*a5*(12 + 41*d))) + 4*a1^2*(2 + 21*a3^3 + 14*a4 - 56*a4^2 + 40*a4^3 + 7*a5 - 112*a4*a5 + 140*a4^2*a5 - 47*a5^2 + 146*a4*a5^2 + 46*a5^3 + a3^2*(-36 + 84*a4 + 88*a5 - 71*d) + 13*a2^2*(-1 + a3 + 2*a4 + 2*a5 - d) - 18*d + 108*a4*d - 120*a4^2*d + 109*a5*d - 258*a4*a5*d - 133*a5^2*d - 49*d^2 + 108*a4*d^2 + 112*a5*d^2 - 29*d^3 + a2*(13 + 34*a3^2 + 68*a4^2 - 60*a5 + 72*a5^2 + a3*(-43 + 102*a4 + 102*a5 - 74*d) + 2*a4*(-28 + 70*a5 - 57*d) + 49*d - 114*a5*d + 40*d^2) + a3*(13 + 104*a4^2 + 117*a5^2 + 2*a4*(-45 + 113*a5 - 96*d) + 85*d + 79*d^2 - a5*(91 + 200*d))) + a2*(-2 + 12*a3^4 + 32*a4^4 + 20*a5 - 30*a5^2 - 48*a5^3 + 80*a5^4 + a3^3*(-82 + 68*a4 + 160*a5 - 89*d) + 8*a4^3*(-22 + 48*a5 - 27*d) - 21*d + 16*a5*d + 241*a5^2*d - 356*a5^3*d + 26*d^2 - 320*a5*d^2 + 537*a5^2*d^2 + 114*d^3 - 320*a5*d^3 + 63*d^4 + 4*a4^2*(-4 + 158*a5^2 + 113*d + 99*d^2 - 2*a5*(40 + 143*d)) + a3^2*(26 + 136*a4^2 + 372*a5^2 + a4*(-308 + 640*a5 - 378*d) + 277*d + 205*d^2 - 2*a5*(128 + 311*d)) + 2*a4*(10 + 192*a5^3 - 5*d - 197*d^2 - 137*d^3 - a5^2*(112 + 591*d) + a5*(-20 + 322*d + 538*d^2)) + a3*(22 + 112*a4^3 + 304*a5^3 + a4^2*(-408 + 864*a5 - 508*d) - 51*d - 309*d^2 - 191*d^3 - a5^2*(218 + 901*d) + 2*a5*(-6 + 287*d + 391*d^2) + 4*a4*(5 + 241*a5^2 + 175*d + 146*d^2 - 2*a5*(72 + 211*d)))) + 2*a1*(-2 + 18*a3^4 + 20*a4 + 16*a4^2 - 112*a4^3 + 32*a4^4 + 14*a5 - 10*a4*a5 - 272*a4^2*a5 + 248*a4^3*a5 - 14*a5^2 - 214*a4*a5^2 + 412*a4^2*a5^2 - 50*a5^3 + 260*a4*a5^3 + 56*a5^4 + 2*a3^3*(-28 + 45*a4 + 63*a5 - 46*d) + 12*a2^3*(-1 + a3 + 2*a4 + 2*a5 - d) - 15*d - 50*a4*d + 308*a4^2*d - 168*a4^3*d - 7*a5*d + 550*a4*a5*d - 736*a4^2*a5*d + 220*a5^2*d - 778*a4*a5^2*d - 244*a5^3*d + 33*d^2 - 286*a4*d^2 + 280*a4^2*d^2 - 270*a5*d^2 + 692*a4*a5*d^2 + 358*a5^2*d^2 + 87*d^3 - 184*a4*d^3 - 207*a5*d^3 + 41*d^4 + 2*a2^2*(8 + 23*a3^2 + 46*a4^2 - 39*a5 + 52*a5^2 + a4*(-37 + 102*a5 - 81*d) + a3*(-27 + 69*a4 + 71*a5 - 52*d) + 32*d - 82*a5*d + 29*d^2) + a3^2*(160*a4^2 + 262*a5^2 + 8*a4*(-27 + 60*a5 - 44*d) - 2*a5*(97 + 226*d) + 3*(8 + 65*d + 57*d^2)) + a2*(10 + 52*a3^3 + 104*a4^3 + 6*a5 - 116*a5^2 + 136*a5^3 + 2*a3^2*(-51 + 106*a4 + 124*a5 - 94*d) + 8*a4^2*(-20 + 53*a5 - 42*d) - 43*d + 284*a5*d - 396*a5^2*d - 130*d^2 + 336*a5*d^2 - 87*d^3 + a3*(28 + 268*a4^2 - 238*a5 + 340*a5^2 + a4*(-250 + 652*a5 - 522*d) + 231*d - 580*a5*d + 223*d^2) + a4*(26 + 440*a5^2 + 294*d + 316*d^2 - 12*a5*(24 + 65*d))) + a3*(120*a4^3 + 210*a5^3 + 4*a4^2*(-68 + 149*a5 - 107*d) - 8*a5^2*(23 + 77*d) + a5*(2 + 459*d + 533*d^2) - 2*(-8 + 28*d + 113*d^2 + 69*d^3) + 2*a4*(21 + 329*a5^2 + 247*d + 223*d^2 - a5*(233 + 579*d))))));
(p33 = (1 + a1 + a3 - d)*(-2*a3 + 2*a3^2 - 2*a3^3 - 2*a3^4 + 4*a3^5 + 4*a4 + 4*a3*a4 - 24*a3^2*a4 - 12*a3^3*a4 + 44*a3^4*a4 - 48*a3*a4^2 - 24*a3^2*a4^2 + 168*a3^3*a4^2 - 32*a4^3 - 16*a3*a4^3 + 288*a3^2*a4^3 + 224*a3*a4^4 + 64*a4^5 - 2*a5 + 6*a3*a5 - 14*a3^2*a5 - 18*a3^3*a5 + 36*a3^4*a5 - 56*a3*a4*a5 - 56*a3^2*a4*a5 + 248*a3^3*a4*a5 - 48*a4^2*a5 - 48*a3*a4^2*a5 + 608*a3^2*a4^2*a5 + 624*a3*a4^3*a5 + 224*a4^4*a5 + 4*a5^2 - 18*a3*a5^2 - 30*a3^2*a5^2 + 96*a3^3*a5^2 - 32*a4*a5^2 - 56*a3*a4*a5^2 + 444*a3^2*a4*a5^2 - 16*a4^2*a5^2 + 664*a3*a4^2*a5^2 + 320*a4^3*a5^2 - 6*a5^3 - 18*a3*a5^3 + 108*a3^2*a5^3 - 12*a4*a5^3 + 312*a3*a4*a5^3 + 224*a4^2*a5^3 - 4*a5^4 + 52*a3*a5^4 + 72*a4*a5^4 + 8*a5^5 + 8*a2^4*(-1 + 2*a3 + 4*a4 + 3*a5 - 2*d) + 16*a1^4*(-1 + a3 + 2*a4 + 2*a5 - d) + 8*a1^3*(-1 + 8*a2 + 6*a3 + 8*a4 + 6*a5 - 9*d)*(-1 + a3 + 2*a4 + 2*a5 - d) + 2*d - 3*a3*d + 13*a3^2*d + 23*a3^3*d - 43*a3^4*d - 6*a4*d + 68*a3*a4*d + 90*a3^2*a4*d - 312*a3^3*a4*d + 68*a4^2*d + 100*a3*a4^2*d - 792*a3^2*a4^2*d + 24*a4^3*d - 832*a3*a4^3*d - 304*a4^4*d - 5*a5*d + 41*a3*a5*d + 93*a3^2*a5*d - 237*a3^3*a5*d + 82*a4*a5*d + 196*a3*a4*a5*d - 1142*a3^2*a4*a5*d + 76*a4^2*a5*d - 1756*a3*a4^2*a5*d - 856*a4^3*a5*d + 24*a5^2*d + 89*a3*a5^2*d - 421*a3^2*a5^2*d + 82*a4*a5^2*d - 1252*a3*a4*a5^2*d - 908*a4^2*a5^2*d + 23*a5^3*d - 291*a3*a5^3*d - 414*a4*a5^3*d - 64*a5^4*d + d^2 - 23*a3*d^2 - 65*a3^2*d^2 + 143*a3^3*d^2 - 50*a4*d^2 - 156*a3*a4*d^2 + 718*a3^2*a4*d^2 - 76*a4^2*d^2 + 1140*a3*a4^2*d^2 + 568*a4^3*d^2 - 30*a5*d^2 - 141*a3*a5*d^2 + 525*a3^2*a5*d^2 - 146*a4*a5*d^2 + 1616*a3*a4*a5*d^2 + 1196*a4^2*a5*d^2 - 60*a5^2*d^2 + 577*a3*a5^2*d^2 + 838*a4*a5^2*d^2 + 187*a5^3*d^2 + 12*d^3 + 69*a3*d^3 - 211*a3^2*d^3 + 78*a4*d^3 - 676*a3*a4*d^3 - 516*a4^2*d^3 + 66*a5*d^3 - 483*a3*a5*d^3 - 722*a4*a5*d^3 - 252*a5^2*d^3 - 25*d^4 + 145*a3*d^4 + 226*a4*d^4 + 159*a5*d^4 - 38*d^5 + a2^3*(-2 + 60*a3^2 + 160*a4^2 - 20*a5 + 80*a5^2 + a4*(-20 + 216*a5 - 246*d) + a3*(-22 + 200*a4 + 140*a5 - 143*d) + 35*d - 176*a5*d + 83*d^2) + a2^2*(4 + 76*a3^3 + 288*a4^3 - 18*a5 - 20*a5^2 + 96*a5^3 + a3^2*(-30 + 372*a4 + 260*a5 - 301*d) + 4*a4^2*(-4 + 144*a5 - 187*d) + 12*d + 85*a5*d - 368*a5^2*d - 68*d^2 + 433*a5*d^2 - 156*d^3 + 2*a4*(-12 - 26*a5 + 204*a5^2 + 45*d - 509*a5*d + 307*d^2) + a3*(-14 + 584*a4^2 - 54*a5 + 284*a5^2 + a4*(-56 + 792*a5 - 972*d) + 93*d - 681*a5*d + 381*d^2)) + 4*a1^2*(13*a3^3 - 2*a4 - 24*a4^2 + 56*a4^3 + a5 - 48*a4*a5 + 132*a4^2*a5 - 19*a5^2 + 106*a4*a5^2 + 26*a5^3 + a3^2*(-14 + 64*a4 + 56*a5 - 57*d) + a2^2*(-21 + 25*a3 + 50*a4 + 46*a5 - 25*d) - 2*d + 64*a4*d - 152*a4^2*d + 53*a5*d - 242*a4*a5*d - 97*a5^2*d - 35*d^2 + 128*a4*d^2 + 106*a5*d^2 - 33*d^3 + a2*(3 + 38*a3^2 + 108*a4^2 - 40*a5 + 72*a5^2 + a3*(-37 + 130*a4 + 110*a5 - 96*d) + 2*a4*(-24 + 86*a5 - 85*d) + 53*d - 146*a5*d + 58*d^2) + a3*(1 + 104*a4^2 + 73*a5^2 + 2*a4*(-19 + 87*a5 - 94*d) + 47*d + 77*d^2 - a5*(37 + 158*d))) + a2*(-2 + 36*a3^4 + 224*a4^4 + 8*a5 - 22*a5^2 - 12*a5^3 + 48*a5^4 + a3^3*(-18 + 248*a4 + 180*a5 - 217*d) + 8*a4^3*(76*a5 - 103*d) - 5*d + 44*a5*d + 73*a5^2*d - 272*a5^3*d - 22*d^2 - 128*a5*d^2 + 537*a5^2*d^2 + 66*d^3 - 440*a5*d^3 + 127*d^4 + a3^2*(-14 + 608*a4^2 + 308*a5^2 + 2*a4*(-28 + 424*a5 - 535*d) + 93*d + 453*d^2 - 6*a5*(10 + 127*d)) + 4*a4^2*(-12 + 160*a5^2 + 19*d + 275*d^2 - 2*a5*(4 + 211*d)) + 2*a4*(148*a5^3 - a5^2*(22 + 593*d) + d*(37 - 73*d - 313*d^2) + a5*(-28 + 86*d + 758*d^2)) + a3*(6 + 624*a4^3 + 212*a5^3 + 4*a4^2*(-12 + 320*a5 - 419*d) + 37*d - 141*d^2 - 399*d^3 - a5^2*(50 + 829*d) + 2*a5*(-20 + 91*d + 511*d^2) + 4*a4*(-14 + 226*a5^2 + 49*d + 362*d^2 - 4*a5*(7 + 145*d)))) + 2*a1*(-2 + 12*a3^4 + 4*a4 - 16*a4^2 - 16*a4^3 + 96*a4^4 + 4*a5 - 22*a4*a5 - 64*a4^2*a5 + 280*a4^3*a5 - 6*a5^2 - 62*a4*a5^2 + 316*a4^2*a5^2 - 16*a5^3 + 152*a4*a5^3 + 24*a5^4 + 2*a3^3*(-5 + 43*a4 + 38*a5 - 42*d) + a2^3*(-22 + 34*a3 + 68*a4 + 56*a5 - 34*d) - d + 22*a4*d + 92*a4^2*d - 360*a4^3*d + 11*a5*d + 186*a4*a5*d - 792*a4^2*a5*d + 74*a5^2*d - 590*a4*a5^2*d - 138*a5^3*d - 5*d^2 - 130*a4*d^2 + 488*a4^2*d^2 - 110*a5*d^2 + 720*a4*a5*d^2 + 268*a5^2*d^2 + 51*d^3 - 280*a4*d^3 - 211*a5*d^3 + 57*d^4 + 2*a2^2*(42*a3^2 + 118*a4^2 - 28*a5 + 68*a5^2 + a4*(-33 + 172*a5 - 183*d) + a3*(-28 + 143*a4 + 110*a5 - 104*d) + 41*d - 143*a5*d + 62*d^2) + a3^2*(-2 + 224*a4^2 + 364*a4*a5 + 148*a5^2 + 61*d + 189*d^2 - 8*a4*(5 + 53*d) - 6*a5*(8 + 57*d)) + a2*(4 + 62*a3^3 + 264*a4^3 - 10*a5 - 50*a5^2 + 104*a5^3 + a3^2*(-48 + 312*a4 + 244*a5 - 262*d) + 8*a4^2*(-8 + 71*a5 - 87*d) + 3*d + 156*a5*d - 390*a5^2*d - 110*d^2 + 440*a5*d^2 - 147*d^3 + 2*a4*(-9 + 214*a5^2 + 93*d + 288*d^2 - 2*a5*(32 + 255*d)) + a3*(-6 + 508*a4^2 + 294*a5^2 + 6*a4*(-19 + 126*a5 - 145*d) + 151*d + 347*d^2 - 2*a5*(53 + 334*d))) + a3*(2 + 248*a4^3 + 108*a5^3 + a4^2*(-48 + 564*a5 - 692*d) + 8*d - 102*d^2 - 174*d^3 - 2*a5^2*(25 + 204*d) + a5*(-12 + 151*d + 477*d^2) + 2*a4*(-9 + 219*a5^2 + 79*d + 309*d^2 - a5*(57 + 529*d))))));
(p34 = -2*a3 + 4*a3^2 + 8*a3^3 - 4*a3^4 - 6*a3^5 + 4*a4 + 4*a3^2*a4 + 20*a3^3*a4 - 24*a3^4*a4 - 36*a3^5*a4 - 20*a3*a4^2 + 68*a3^2*a4^2 - 12*a3^3*a4^2 - 228*a3^4*a4^2 - 24*a4^3 + 64*a3*a4^3 + 56*a3^2*a4^3 - 544*a3^3*a4^3 + 16*a4^4 + 80*a3*a4^4 - 608*a3^2*a4^4 + 32*a4^5 - 320*a3*a4^5 - 64*a4^6 - 2*a5 + 10*a3*a5 - 6*a3^2*a5 - 18*a3^3*a5 + 48*a3^4*a5 - 48*a3^5*a5 - 4*a4*a5 - 40*a3*a4*a5 + 36*a3^2*a4*a5 + 232*a3^3*a4*a5 - 416*a3^4*a4*a5 - 44*a4^2*a5 + 116*a3*a4^2*a5 + 476*a3^2*a4^2*a5 - 1300*a3^3*a4^2*a5 + 72*a4^3*a5 + 464*a3*a4^3*a5 - 1848*a3^2*a4^3*a5 + 176*a4^4*a5 - 1200*a3*a4^4*a5 - 288*a4^5*a5 + 6*a5^2 - 32*a3*a5^2 - 2*a3^2*a5^2 + 200*a3^3*a5^2 - 220*a3^4*a5^2 - 44*a4*a5^2 + 76*a3*a4*a5^2 + 680*a3^2*a4*a5^2 - 1208*a3^3*a4*a5^2 + 80*a4^2*a5^2 + 812*a3*a4^2*a5^2 - 2388*a3^2*a4^2*a5^2 + 344*a4^3*a5^2 - 2000*a3*a4^3*a5^2 - 592*a4^4*a5^2 - 18*a5^3 + 30*a3*a5^3 + 252*a3^2*a5^3 - 396*a3^3*a5^3 + 60*a4*a5^3 + 560*a3*a4*a5^3 - 1480*a3^2*a4*a5^3 + 324*a4^2*a5^3 - 1788*a3*a4^2*a5^3 - 696*a4^3*a5^3 + 18*a5^4 + 126*a3*a5^4 - 348*a3^2*a5^4 + 136*a4*a5^4 - 820*a3*a4*a5^4 - 472*a4^2*a5^4 + 20*a5^5 - 148*a3*a5^5 - 168*a4*a5^5 - 24*a5^6 - 8*a2^5*(-1 + 2*a3 + 4*a4 + 3*a5 - 2*d) - 32*a1^5*(-1 + a3 + 2*a4 + 2*a5 - d) - 16*a1^4*(-2 + 9*a2 + 9*a3 + 10*a4 + 9*a5 - 12*d)*(-1 + a3 + 2*a4 + 2*a5 - d) + 2*d - 7*a3*d - 10*a3^2*d + 12*a3^3*d - 32*a3^4*d + 51*a3^5*d - 2*a4*d + 38*a3*a4*d - 74*a3^2*a4*d - 214*a3^3*a4*d + 508*a3^4*a4*d + 56*a4^2*d - 164*a3*a4^2*d - 528*a3^2*a4^2*d + 1708*a3^3*a4^2*d - 80*a4^3*d - 568*a3*a4^3*d + 2536*a3^2*a4^3*d - 224*a4^4*d + 1696*a3*a4^4*d + 416*a4^5*d - 9*a5*d + 47*a3*a5*d + 25*a3^2*a5*d - 431*a3^3*a5*d + 496*a3^4*a5*d + 100*a4*a5*d - 158*a3*a4*a5*d - 1560*a3^2*a4*a5*d + 2930*a3^3*a4*a5*d - 184*a4^2*a5*d - 1968*a3*a4^2*a5*d + 6120*a3^2*a4^2*a5*d - 872*a4^3*a5*d + 5336*a3*a4^3*a5*d + 1632*a4^4*a5*d + 53*a5^2*d - 54*a3*a5^2*d - 921*a3^2*a5^2*d + 1382*a3^3*a5^2*d - 160*a4*a5^2*d - 2102*a3*a4*a5^2*d + 5410*a3^2*a4*a5^2*d - 1240*a4^2*a5^2*d + 6804*a3*a4^2*a5^2*d + 2736*a4^3*a5^2*d - 63*a5^3*d - 673*a3*a5^3*d + 1664*a3^2*a5^3*d - 748*a4*a5^3*d + 4046*a3*a4*a5^3*d + 2392*a4^2*a5^3*d - 151*a5^4*d + 911*a3*a5^4*d + 1058*a4*a5^4*d + 184*a5^5*d + 3*d^2 - 15*a3*d^2 - 9*a3^2*d^2 + 223*a3^3*d^2 - 282*a3^4*d^2 - 56*a4*d^2 + 98*a3*a4*d^2 + 900*a3^2*a4*d^2 - 1798*a3^3*a4*d^2 + 104*a4^2*d^2 + 1224*a3*a4^2*d^2 - 3960*a3^2*a4^2*d^2 + 568*a4^3*d^2 - 3576*a3*a4^3*d^2 - 1120*a4^4*d^2 - 52*a5*d^2 + 25*a3*a5*d^2 + 1084*a3^2*a5*d^2 - 1601*a3^3*a5*d^2 + 146*a4*a5*d^2 + 2590*a3*a4*a5*d^2 - 6616*a3^2*a4*a5*d^2 + 1588*a4^2*a5*d^2 - 8688*a3*a4^2*a5*d^2 - 3608*a4^3*a5*d^2 + 74*a5^2*d^2 + 1291*a3*a5^2*d^2 - 2951*a3^2*a5^2*d^2 + 1474*a4*a5^2*d^2 - 7462*a3*a4*a5^2*d^2 - 4560*a4^2*a5^2*d^2 + 426*a5^3*d^2 - 2207*a3*a5^3*d^2 - 2636*a4*a5^3*d^2 - 575*a5^4*d^2 + 17*d^3 - 2*a3*d^3 - 417*a3^2*d^3 + 618*a3^3*d^3 - 44*a4*d^3 - 1062*a3*a4*d^3 + 2706*a3^2*a4*d^3 - 684*a4^2*d^3 + 3708*a3*a4^2*d^3 + 1584*a4^3*d^3 - 32*a5*d^3 - 1067*a3*a5*d^3 + 2307*a3^2*a5*d^3 - 1262*a4*a5*d^3 + 6106*a3*a4*a5*d^3 + 3868*a4^2*a5*d^3 - 570*a5^2*d^3 + 2636*a3*a5^2*d^3 + 3260*a4*a5^2*d^3 + 939*a5^3*d^3 + 3*d^4 + 323*a3*d^4 - 672*a3^2*d^4 + 400*a4*d^4 - 1870*a3*a4*d^4 - 1228*a4^2*d^4 + 366*a5*d^4 - 1555*a3*a5*d^4 - 2004*a4*a5*d^4 - 847*a5^2*d^4 - 91*d^5 + 363*a3*d^5 + 490*a4*d^5 + 401*a5*d^5 - 78*d^6 - a2^4*(6 + 96*a3^2 + 200*a4^2 - 48*a5 + 120*a5^2 + a4*(-48 + 304*a5 - 338*d) + a3*(-42 + 292*a4 + 216*a5 - 215*d) + 55*d - 252*a5*d + 119*d^2) - a2^3*(6 + 192*a3^3 + 472*a4^3 - 116*a5^2 + 240*a5^3 + 4*a4^2*(-37 + 280*a5 - 346*d) + 4*a3^2*(-30 + 208*a4 + 162*a5 - 179*d) - 21*d + 300*a5*d - 844*a5^2*d - 174*d^2 + 948*a5*d^2 - 339*d^3 + a3*(6 + 1132*a4^2 + 700*a5^2 + 2*a4*(-128 + 872*a5 - 1035*d) + 289*d + 863*d^2 - 48*a5*(5 + 33*d)) + 4*a4*(-1 + 222*a5^2 + 79*d + 313*d^2 - 4*a5*(16 + 133*d))) - 8*a1^3*(-1 + 29*a3^3 + 8*a4 - 52*a4^2 + 80*a4^3 + 10*a5 - 112*a4*a5 + 216*a4^2*a5 - 53*a5^2 + 202*a4*a5^2 + 62*a5^3 + a3^2*(-37 + 126*a4 + 120*a5 - 114*d) + a2^2*(-29 + 33*a3 + 66*a4 + 62*a5 - 33*d) - 13*d + 128*a4*d - 236*a4^2*d + 125*a5*d - 426*a4*a5*d - 199*a5^2*d - 70*d^2 + 214*a4*d^2 + 197*a5*d^2 - 58*d^3 + a2*(12 + 66*a3^2 + 152*a4^2 - 82*a5 + 124*a5^2 + a4*(-84 + 268*a5 - 254*d) + a3*(-70 + 208*a4 + 190*a5 - 155*d) + 89*d - 232*a5*d + 89*d^2) + a3*(9 + 176*a4^2 + 157*a5^2 + a4*(-90 + 328*a5 - 336*d) + 105*d + 143*d^2 - a5*(94 + 313*d))) - 4*a1^2*(-2 + 39*a3^4 + 8*a4 - 96*a4^3 + 160*a4^4 + 5*a5 + 8*a4*a5 - 300*a4^2*a5 + 560*a4^3*a5 + 6*a5^2 - 302*a4*a5^2 + 756*a4^2*a5^2 - 91*a5^3 + 458*a4*a5^3 + 102*a5^4 + a3^3*(-55 + 232*a4 + 235*a5 - 242*d) + a2^3*(-43 + 59*a3 + 118*a4 + 102*a5 - 59*d) - d - 28*a4*d + 364*a4^2*d - 672*a4^3*d - 33*a5*d + 748*a4*a5*d - 1756*a4^2*a5*d + 353*a5^2*d - 1576*a4*a5^2*d - 475*a5^3*d + 28*d^2 - 442*a4*d^2 + 1012*a4^2*d^2 - 432*a5*d^2 + 1758*a4*a5*d^2 + 793*a5^2*d^2 + 167*d^3 - 638*a4*d^3 - 560*a5*d^3 + 140*d^4 + a2^2*(24 + 185*a3^2 + 420*a4^2 - 177*a5 + 306*a5^2 + a3*(-153 + 580*a4 + 491*a5 - 430*d) + 2*a4*(-89 + 347*a5 - 350*d) + 195*d - 593*a5*d + 245*d^2) + a3^2*(15 + 508*a4^2 + 467*a5^2 + 2*a4*(-102 + 485*a5 - 529*d) + 259*d + 507*d^2 - a5*(229 + 991*d)) + a2*(1 + 165*a3^3 + 464*a4^3 + 30*a5 - 225*a5^2 + 306*a5^3 + a3^2*(-181 + 734*a4 + 652*a5 - 645*d) + 4*a4^2*(-59 + 294*a5 - 337*d) - 51*d + 548*a5*d - 1009*a5^2*d - 312*d^2 + 1038*a5*d^2 - 326*d^3 + 2*a4*(12 + 517*a5^2 + 282*d + 605*d^2 - 2*a5*(120 + 569*d)) + a3*(31 + 1040*a4^2 + 805*a5^2 + 2*a4*(-207 + 892*a5 - 961*d) + 484*d + 806*d^2 - 2*a5*(209 + 835*d))) + a3*(3 + 480*a4^3 + 373*a5^3 + 4*a4^2*(-61 + 324*a5 - 373*d) - 40*d - 371*d^2 - 444*d^3 - 5*a5^2*(53 + 248*d) + 7*a5*(3 + 92*d + 188*d^2) + 2*a4*(6 + 602*a5^2 + 313*d + 732*d^2 - a5*(265 + 1341*d)))) - a2^2*(-6 + 160*a3^4 + 528*a4^4 + 26*a5 - 36*a5^2 - 140*a5^3 + 240*a5^4 + 2*a3^3*(-70 + 476*a4 + 396*a5 - 451*d) + 8*a4^3*(-31 + 217*a5 - 278*d) - 17*d + 29*a5*d + 586*a5^2*d - 1180*a5^3*d + 10*d^2 - 758*a5*d^2 + 2114*a5^2*d^2 + 306*d^3 - 1637*a5*d^3 + 463*d^4 + 4*a4^2*(-16 - 143*a5 + 528*a5^2 + 194*d - 1334*a5*d + 836*d^2) + a3^2*(14 + 2004*a4^2 + 1356*a5^2 + a4*(-464 + 3216*a5 - 3898*d) + 573*d + 1787*d^2 - 20*a5*(24 + 157*d)) + 2*a4*(10 + 580*a5^3 + 32*d - 421*d^2 - 1054*d^3 - 2*a5^2*(126 + 1075*d) + a5*(-38 + 662*d + 2622*d^2)) + a3*(20 + 1744*a4^3 + 964*a5^3 + a4^2*(-572 + 4196*a5 - 5284*d) - 18*d - 739*d^2 - 1508*d^3 - 2*a5^2*(240 + 1717*d) + a5*(-22 + 1223*d + 3985*d^2) + 2*a4*(-22 + 1716*a5^2 + 647*d + 2527*d^2 - a5*(512 + 4181*d)))) - a2*(2 + 48*a3^5 + 288*a4^5 - 12*a5 + 38*a5^2 - 48*a5^3 - 84*a5^4 + 120*a5^5 + 4*a3^4*(-12 + 104*a4 + 96*a5 - 109*d) + 16*a4^4*(-11 + 74*a5 - 98*d) + 9*d - 66*a5*d + 113*a5^2*d + 492*a5^3*d - 756*a5^4*d + 28*d^2 - 72*a5*d^2 - 1010*a5^2*d^2 + 1860*a5^3*d^2 + 8*d^3 + 872*a5*d^3 - 2237*a5^2*d^3 - 270*d^4 + 1318*a5*d^4 - 305*d^5 + a3^3*(18 + 1300*a4^2 + 996*a5^2 + a4*(-232 + 2192*a5 - 2674*d) + 371*d + 1325*d^2 - 48*a5*(7 + 48*d)) + 8*a4^3*(-9 + 245*a5^2 + 97*d + 415*d^2 - 10*a5*(7 + 64*d)) + 4*a4^2*(11 + 416*a5^3 + 42*d - 325*d^2 - 847*d^3 - a5^2*(187 + 1586*d) + 4*a5*(-10 + 123*d + 503*d^2)) + 2*a4*(2 + 356*a5^4 - 38*d - 53*d^2 + 487*d^3 + 826*d^4 - 8*a5^3*(27 + 223*d) + a5^2*(-66 + 878*d + 3314*d^2) - 2*a5*(-14 - 62*d + 573*d^2 + 1356*d^3)) + a3^2*(6 + 1848*a4^3 + 1152*a5^3 + a4^2*(-476 + 4488*a5 - 5736*d) - 37*d - 868*d^2 - 1839*d^3 - 4*a5^2*(153 + 1022*d) + 2*a5*(6 + 741*d + 2387*d^2) + 4*a4*(-9 + 966*a5^2 + 336*d + 1438*d^2 - a5*(280 + 2357*d))) + a3*(-10 + 1200*a4^4 + 612*a5^4 + 8*a4^3*(-58 + 484*a5 - 635*d) - 35*d + 11*d^2 + 815*d^3 + 1207*d^4 - 24*a5^3*(17 + 124*d) + a5^2*(-58 + 1607*d + 5329*d^2) + a5*(48 + 48*d - 2018*d^2 - 4172*d^3) + 4*a4^2*(-29 + 1213*a5^2 + 432*d + 1956*d^2 - 2*a5*(167 + 1541*d)) + 2*a4*(20 + 1400*a5^3 + 63*d - 1043*d^2 - 2573*d^3 - a5^2*(664 + 5169*d) + 2*a5*(-34 + 837*d + 3165*d^2)))) - 2*a1*(2 + 18*a3^5 + 16*a4^2 - 40*a4^3 - 96*a4^4 + 160*a4^5 - 8*a5 + 32*a4*a5 - 52*a4^2*a5 - 344*a4^3*a5 + 672*a4^4*a5 + 20*a5^2 - 40*a4*a5^2 - 524*a4^2*a5^2 + 1160*a4^3*a5^2 - 16*a5^3 - 332*a4*a5^3 + 1032*a4^2*a5^3 - 70*a5^4 + 460*a4*a5^4 + 80*a5^5 + a3^4*(-26 + 168*a4 + 192*a5 - 203*d) + 10*a2^4*(-3 + 5*a3 + 10*a4 + 8*a5 - 5*d) + 5*d - 38*a4*d + 60*a4^2*d + 472*a4^3*d - 864*a4^4*d - 33*a5*d + 48*a4*a5*d + 1340*a4^2*a5*d - 2920*a4^3*a5*d + 23*a5^2*d + 1308*a4*a5^2*d - 3792*a4^2*a5^2*d + 389*a5^3*d - 2234*a4*a5^3*d - 492*a5^4*d + 13*d^2 - 2*a4*d^2 - 860*a4^2*d^2 + 1824*a4^3*d^2 + 12*a5*d^2 - 1658*a4*a5*d^2 + 4616*a4^2*a5*d^2 - 772*a5^2*d^2 + 3996*a4*a5^2*d^2 + 1175*a5^3*d^2 - 18*d^3 + 682*a4*d^3 - 1860*a4^2*d^3 + 648*a5*d^3 - 3128*a4*a5*d^3 - 1361*a5^2*d^3 - 195*d^4 + 906*a4*d^4 + 765*a5*d^4 - 167*d^5 + a2^3*(20 + 224*a3^2 + 488*a4^2 - 156*a5 + 320*a5^2 + a3*(-136 + 692*a4 + 544*a5 - 511*d) + 2*a4*(-78 + 384*a5 - 409*d) + 175*d - 646*a5*d + 287*d^2) + a3^3*(12 + 572*a4^2 + 560*a5^2 + 4*a4*(-35 + 279*a5 - 318*d) + 234*d + 668*d^2 - 9*a5*(24 + 137*d)) + a2^2*(8 + 316*a3^3 + 840*a4^3 + 20*a5 - 292*a5^2 + 480*a5^3 + a3^2*(-268 + 1396*a4 + 1152*a5 - 1207*d) + 4*a4^2*(-83 + 510*a5 - 610*d) - 59*d + 735*a5*d - 1634*a5^2*d - 424*d^2 + 1757*a5*d^2 - 591*d^3 + 2*a4*(8 - 318*a5 + 848*a5^2 + 382*d - 1951*a5*d + 1096*d^2) + a3*(28 + 1948*a4^2 - 572*a5 + 1328*a5^2 + 4*a4*(-147 + 783*a5 - 889*d) + 680*d - 2881*a5*d + 1482*d^2)) + a3^2*(888*a4^3 + 696*a5^3 - a5^2*(424 + 2381*d) - d*(38 + 585*d + 966*d^2) + a5*(24 + 1013*d + 2655*d^2) + 12*a4^2*(196*a5 - 3*(8 + 79*d)) + 2*a4*(-8 + 1102*a5^2 + 445*d + 1473*d^2 - a5*(374 + 2559*d))) + a3*(-6 + 624*a4^4 + 390*a5^4 + 16*a4^3*(-17 + 132*a5 - 166*d) - 14*d + 44*d^2 + 572*d^3 + 650*d^4 - 19*a5^3*(16 + 97*d) + 2*a5^2*(-4 + 586*d + 1591*d^2) - a5*(-24 + 35*d + 1445*d^2 + 2379*d^3) + 4*a4^2*(-15 + 703*a5^2 + 280*d + 1033*d^2 - a5*(219 + 1709*d)) + 2*a4*(858*a5^3 - 6*a5^2*(79 + 508*d) + a5*(-16 + 1173*d + 3565*d^2) + 2*(5 + 5*d - 358*d^2 - 687*d^3))) + a2*(-8 + 160*a3^4 + 608*a4^4 + 28*a5 - 16*a5^2 - 236*a5^3 + 320*a5^4 + a3^3*(-188 + 972*a4 + 880*a5 - 949*d) + 8*a4^3*(-39 + 254*a5 - 317*d) - 15*d - 32*a5*d + 949*a5^2*d - 1530*a5^3*d + 52*d^2 - 1196*a5*d^2 + 2645*a5^2*d^2 + 474*d^3 - 1956*a5*d^3 + 521*d^4 + 4*a4^2*(-9 + 646*a5^2 + 273*d + 948*d^2 - 2*a5*(107 + 785*d)) + a3^2*(32 + 2112*a4^2 + 1624*a5^2 + a4*(-652 + 3624*a5 - 4178*d) + 815*d + 1939*d^2 - 4*a5*(173 + 900*d)) + 2*a4*(12 + 744*a5^3 - 4*d - 635*d^2 - 1190*d^3 - a5^2*(406 + 2659*d) + 2*a5*(-8 + 518*d + 1553*d^2)) + a3*(20 + 1920*a4^3 + 1224*a5^3 - 75*d - 1101*d^2 - 1671*d^3 - a5^2*(740 + 4213*d) + 4*a5*(4 + 463*d + 1169*d^2) + a4^2*(4808*a5 - 60*(13 + 97*d)) + 2*a4*(-4 + 2078*a5^2 + 943*d + 2793*d^2 - 2*a5*(384 + 2425*d))))));
(p35 = (a1 + a2 + a5 - d)*(-2*a3 + 14*a3^2 + 18*a3^3 - 30*a3^4 + 4*a4 + 40*a3*a4 + 36*a3^2*a4 - 160*a3^3*a4 + 24*a4^2 + 8*a3*a4^2 - 320*a3^2*a4^2 - 16*a4^3 - 288*a3*a4^3 - 96*a4^4 - 2*a5 + 30*a3*a5 + 26*a3^2*a5 - 122*a3^3*a5 + 12*a3^4*a5 + 36*a4*a5 + 20*a3*a4*a5 - 452*a3^2*a4*a5 + 68*a3^3*a4*a5 - 16*a4^2*a5 - 568*a3*a4^2*a5 + 136*a3^2*a4^2*a5 - 240*a4^3*a5 + 112*a3*a4^3*a5 + 32*a4^4*a5 + 16*a5^2 + 2*a3*a5^2 - 166*a3^2*a5^2 + 48*a3^3*a5^2 - 16*a4*a5^2 - 396*a3*a4*a5^2 + 192*a3^2*a4*a5^2 - 240*a4^2*a5^2 + 240*a3*a4^2*a5^2 + 96*a4^3*a5^2 - 6*a5^3 - 90*a3*a5^3 + 68*a3^2*a5^3 - 104*a4*a5^3 + 172*a3*a4*a5^3 + 104*a4^2*a5^3 - 16*a5^4 + 40*a3*a5^4 + 48*a4*a5^4 + 8*a5^5 + 8*a2^4*(-1 + 2*a3 + 4*a4 + 3*a5 - 2*d) + 16*a1^4*(-1 + a3 + 2*a4 + 2*a5 - d) + 8*a1^3*(-1 + 8*a2 + 6*a3 + 8*a4 + 6*a5 - 9*d)*(-1 + a3 + 2*a4 + 2*a5 - d) + 2*d - 35*a3*d - 55*a3^2*d + 143*a3^3*d - 15*a3^4*d - 50*a4*d - 68*a3*a4*d + 566*a3^2*a4*d - 80*a3^3*a4*d + 4*a4^2*d + 748*a3*a4^2*d - 160*a3^2*a4^2*d + 328*a4^3*d - 144*a3*a4^3*d - 48*a4^4*d - 37*a5*d - 47*a3*a5*d + 421*a3^2*a5*d - 109*a3^3*a5*d - 2*a4*a5*d + 1036*a3*a4*a5*d - 450*a3^2*a4*a5*d + 644*a4^2*a5*d - 588*a3*a4^2*a5*d - 248*a4^3*a5*d + 4*a5^2*d + 369*a3*a5^2*d - 237*a3^2*a5^2*d + 438*a4*a5^2*d - 620*a3*a4*a5^2*d - 388*a4^2*a5^2*d + 95*a5^3*d - 195*a3*a5^3*d - 242*a4*a5^3*d - 52*a5^4*d + 21*d^2 + 53*a3*d^2 - 253*a3^2*d^2 + 67*a3^3*d^2 + 26*a4*d^2 - 660*a3*a4*d^2 + 274*a3^2*a4*d^2 - 428*a4^2*d^2 + 372*a3*a4^2*d^2 + 168*a4^3*d^2 + 18*a5*d^2 - 477*a3*a5*d^2 + 277*a3^2*a5*d^2 - 586*a4*a5*d^2 + 752*a3*a4*a5*d^2 + 492*a4^2*a5*d^2 - 200*a5^2*d^2 + 349*a3*a5^2*d^2 + 450*a4*a5^2*d^2 + 131*a5^3*d^2 - 16*d^3 + 197*a3*d^3 - 111*a3^2*d^3 + 254*a4*d^3 - 308*a3*a4*d^3 - 212*a4^2*d^3 + 178*a5*d^3 - 275*a3*a5*d^3 - 370*a4*a5*d^3 - 160*a5^2*d^3 - 57*d^4 + 81*a3*d^4 + 114*a4*d^4 + 95*a5*d^4 - 22*d^5 + a2^3*(-2 + 80*a3^2 + 168*a4^2 - 32*a5 + 80*a5^2 + a4*(-32 + 224*a5 - 258*d) + a3*(-34 + 228*a4 + 160*a5 - 167*d) + 47*d - 180*a5*d + 87*d^2) + 4*a1^2*(17*a3^3 + 2*a4 - 32*a4^2 + 56*a4^3 + 5*a5 - 60*a4*a5 + 124*a4^2*a5 - 23*a5^2 + 98*a4*a5^2 + 26*a5^3 + a3^2*(-22 + 76*a4 + 56*a5 - 65*d) + a2^2*(-21 + 25*a3 + 50*a4 + 46*a5 - 25*d) - 6*d + 76*a4*d - 152*a4^2*d + 61*a5*d - 230*a4*a5*d - 93*a5^2*d - 39*d^2 + 128*a4*d^2 + 102*a5*d^2 - 33*d^3 + a2*(3 + 50*a3^2 + 116*a4^2 - 44*a5 + 72*a5^2 + a3*(-41 + 150*a4 + 122*a5 - 112*d) + 2*a4*(-26 + 90*a5 - 91*d) + 57*d - 150*a5*d + 62*d^2) + a3*(5 + 112*a4^2 + 69*a5^2 + 2*a4*(-27 + 85*a5 - 100*d) + 59*d + 81*d^2 - 7*a5*(7 + 22*d))) + a2^2*(4 + 112*a3^3 + 288*a4^3 - 18*a5 - 56*a5^2 + 96*a5^3 + a4^2*(-80 + 568*a5 - 756*d) + a3^2*(-90 + 448*a4 + 324*a5 - 385*d) + 12*d + 173*a5*d - 364*a5^2*d - 120*d^2 + 433*a5*d^2 - 160*d^3 + a3*(-14 + 624*a4^2 + 312*a5^2 + 12*a4*(-15 + 71*a5 - 89*d) + 205*d + 433*d^2 - 3*a5*(50 + 251*d)) + 2*a4*(-12 + 200*a5^2 + 103*d + 313*d^2 - a5*(76 + 507*d))) + a2*(-2 + 48*a3^4 + 160*a4^4 + 20*a5 - 22*a5^2 - 48*a5^3 + 48*a5^4 + a3^3*(-94 + 252*a4 + 200*a5 - 249*d) + 8*a4^3*(-18 + 56*a5 - 79*d) - 17*d + 32*a5*d + 221*a5^2*d - 252*a5^3*d - 10*d^2 - 320*a5*d^2 + 477*a5^2*d^2 + 146*d^3 - 384*a5*d^3 + 111*d^4 + 4*a4^2*(-12 + 126*a5^2 + 109*d + 223*d^2 - 2*a5*(40 + 167*d)) + a3^2*(6 + 504*a4^2 + 312*a5^2 + 2*a4*(-166 + 392*a5 - 501*d) + 329*d + 465*d^2 - 2*a5*(128 + 383*d)) + 2*a4*(6 + 128*a5^3 + 31*d - 221*d^2 - 265*d^3 - a5^2*(112 + 499*d) + a5*(-28 + 322*d + 634*d^2)) + a3*(18 + 464*a4^3 + 208*a5^3 + 5*d - 381*d^2 - 375*d^3 - a5^2*(206 + 781*d) + a5*(-20 + 574*d + 950*d^2) + 4*a4^2*(256*a5 - 49*(2 + 7*d)) + 4*a4*(-9 + 199*a5^2 + 193*d + 320*d^2 - 2*a5*(72 + 253*d)))) + 2*a1*(-2 + 12*a3^4 + 8*a4 + 8*a4^2 - 64*a4^3 + 64*a4^4 + 8*a5 + 14*a4*a5 - 168*a4^2*a5 + 184*a4^3*a5 + 6*a5^2 - 134*a4*a5^2 + 220*a4^2*a5^2 - 32*a5^3 + 120*a4*a5^3 + 24*a5^4 + a3^3*(-38 + 70*a4 + 60*a5 - 80*d) + a2^3*(-22 + 34*a3 + 68*a4 + 56*a5 - 34*d) - 5*d - 26*a4*d + 204*a4^2*d - 264*a4^3*d - 25*a5*d + 346*a4*a5*d - 576*a4^2*a5*d + 130*a5^2*d - 454*a4*a5^2*d - 122*a5^3*d + 19*d^2 - 214*a4*d^2 + 384*a4^2*d^2 - 170*a5*d^2 + 564*a4*a5*d^2 + 224*a5^2*d^2 + 71*d^3 - 232*a4*d^3 - 175*a5*d^3 + 49*d^4 + 2*a2^2*(58*a3^2 + 126*a4^2 - 36*a5 + 68*a5^2 + a4*(-41 + 180*a5 - 195*d) + a3*(-36 + 167*a4 + 126*a5 - 124*d) + 49*d - 147*a5*d + 66*d^2) + a3^2*(22 + 160*a4^2 + 116*a5^2 + 4*a4*(-35 + 67*a5 - 89*d) + 141*d + 173*d^2 - 2*a5*(64 + 139*d)) + a3*(168*a4^3 + 92*a5^3 - 2*a5^2*(59 + 166*d) + a5*(24 + 295*d + 393*d^2) - 2*(-3 + 20*d + 87*d^2 + 77*d^3) + 4*a4^2*(97*a5 - 7*(6 + 19*d)) + a4*(30 + 326*a5^2 + 346*d + 518*d^2 - 2*a5*(147 + 407*d))) + a2*(4 + 94*a3^3 + 264*a4^3 + 2*a5 - 82*a5^2 + 104*a5^3 + 2*a3^2*(-50 + 196*a4 + 146*a5 - 169*d) + 8*a4^2*(-15 + 69*a5 - 88*d) - 9*d + 228*a5*d - 382*a5^2*d - 150*d^2 + 436*a5*d^2 - 151*d^3 + a3*(6 + 556*a4^2 + 310*a5^2 + a4*(-222 + 804*a5 - 970*d) + 243*d + 395*d^2 - 10*a5*(19 + 72*d)) + 2*a4*(206*a5^2 - 2*a5*(54 + 251*d) + 3*(-1 + 47*d + 98*d^2))))));

(p40 = 4*a3*a4 + 4*a3^2*a4 - 25*a3^3*a4 - 55*a3^4*a4 - 39*a3^5*a4 - 9*a3^6*a4 + 8*a4^2 + 24*a3*a4^2 - 90*a3^2*a4^2 - 324*a3^3*a4^2 - 306*a3^4*a4^2 - 88*a3^5*a4^2 + 32*a4^3 - 84*a3*a4^3 - 684*a3^2*a4^3 - 936*a3^3*a4^3 - 352*a3^4*a4^3 - 8*a4^4 - 608*a3*a4^4 - 1392*a3^2*a4^4 - 736*a3^3*a4^4 - 192*a4^5 - 1008*a3*a4^5 - 848*a3^2*a4^5 - 288*a4^6 - 512*a3*a4^6 - 128*a4^7 + 4*a2^5*a4*(-1 + a5) + 8*a3^2*a5 + 16*a3^3*a5 - 16*a3^5*a5 - 8*a3^6*a5 + 4*a4*a5 + 30*a3*a4*a5 + 16*a3^2*a4*a5 - 142*a3^3*a4*a5 - 236*a3^4*a4*a5 - 104*a3^5*a4*a5 + 36*a4^2*a5 - 28*a3*a4^2*a5 - 632*a3^2*a4^2*a5 - 1084*a3^3*a4^2*a5 - 524*a3^4*a4^2*a5 - 16*a4^3*a5 - 908*a3*a4^3*a5 - 2204*a3^2*a4^3*a5 - 1336*a3^3*a4^3*a5 - 424*a4^4*a5 - 2080*a3*a4^4*a5 - 1840*a3^2*a4^4*a5 - 752*a4^5*a5 - 1312*a3*a4^5*a5 - 384*a4^6*a5 + 16*a3*a5^2 + 40*a3^2*a5^2 - 8*a3^3*a5^2 - 72*a3^4*a5^2 - 40*a3^5*a5^2 + 26*a4*a5^2 + 81*a3*a4*a5^2 - 153*a3^2*a4*a5^2 - 538*a3^3*a4*a5^2 - 338*a3^4*a4*a5^2 + 42*a4^2*a5^2 - 412*a3*a4^2*a5^2 - 1464*a3^2*a4^2*a5^2 - 1124*a3^3*a4^2*a5^2 - 300*a4^3*a5^2 - 1740*a3*a4^3*a5^2 - 1844*a3^2*a4^3*a5^2 - 776*a4^4*a5^2 - 1504*a3*a4^4*a5^2 - 496*a4^5*a5^2 + 8*a5^3 + 32*a3*a5^3 - 24*a3^2*a5^3 - 128*a3^3*a5^3 - 80*a3^4*a5^3 + 40*a4*a5^3 - 100*a3*a4*a5^3 - 588*a3^2*a4*a5^3 - 492*a3^3*a4*a5^3 - 104*a4^2*a5^3 - 900*a3*a4^2*a5^3 - 1108*a3^2*a4^2*a5^3 - 472*a4^3*a5^3 - 1088*a3*a4^3*a5^3 - 400*a4^4*a5^3 + 8*a5^4 - 24*a3*a5^4 - 112*a3^2*a5^4 - 80*a3^3*a5^4 - 34*a4*a5^4 - 311*a3*a4*a5^4 - 353*a3^2*a4*a5^4 - 214*a4^2*a5^4 - 500*a3*a4^2*a5^4 - 228*a4^3*a5^4 - 8*a5^5 - 48*a3*a5^5 - 40*a3^2*a5^5 - 64*a4*a5^5 - 116*a3*a4*a5^5 - 80*a4^2*a5^5 - 8*a5^6 - 8*a3*a5^6 - 12*a4*a5^6 - 8*a3^2*d - 16*a3^3*d + 16*a3^5*d + 8*a3^6*d - 8*a4*d - 50*a3*a4*d - 9*a3^2*a4*d + 243*a3^3*a4*d + 349*a3^4*a4*d + 139*a3^5*a4*d - 76*a4^2*d + 1032*a3^2*a4^2*d + 1768*a3^3*a4^2*d + 804*a3^4*a4^2*d - 52*a4^3*d + 1380*a3*a4^3*d + 3700*a3^2*a4^3*d + 2212*a3^3*a4^3*d + 576*a4^4*d + 3472*a3*a4^4*d + 3176*a3^2*a4^4*d + 1216*a4^5*d + 2304*a3*a4^5*d + 672*a4^6*d - 36*a3*a5*d - 100*a3^2*a5*d + 4*a3^3*a5*d + 164*a3^4*a5*d + 96*a3^5*a5*d - 70*a4*a5*d - 198*a3*a4*a5*d + 478*a3^2*a4*a5*d + 1501*a3^3*a4*a5*d + 907*a3^4*a4*a5*d - 124*a4^2*a5*d + 1362*a3*a4^2*a5*d + 4596*a3^2*a4^2*a5*d + 3316*a3^3*a4^2*a5*d + 952*a4^3*a5*d + 5824*a3*a4^3*a5*d + 5892*a3^2*a4^3*a5*d + 2648*a4^4*a5*d + 5120*a3*a4^4*a5*d + 1760*a4^5*a5*d - 28*a5^2*d - 132*a3*a5^2*d + 44*a3^2*a5^2*d + 460*a3^3*a5^2*d + 312*a3^4*a5^2*d - 161*a4*a5^2*d + 371*a3*a4*a5^2*d + 2376*a3^2*a4*a5^2*d + 2025*a3^3*a4*a5^2*d + 470*a4^2*a5^2*d + 4050*a3*a4^2*a5^2*d + 4848*a3^2*a4^2*a5^2*d + 2312*a4^3*a5^2*d + 5100*a3*a4^3*a5^2*d + 2016*a4^4*a5^2*d - 48*a5^3*d + 76*a3*a5^3*d + 556*a3^2*a5^3*d + 448*a3^3*a5^3*d + 136*a4*a5^3*d + 1645*a3*a4*a5^3*d + 2023*a3^2*a4*a5^3*d + 1222*a4^2*a5^3*d + 2964*a3*a4^2*a5^3*d + 1420*a4^3*a5^3*d + 36*a5^4*d + 308*a3*a5^4*d + 312*a3^2*a5^4*d + 421*a4*a5^4*d + 904*a3*a4*a5^4*d + 628*a4^2*a5^4*d + 64*a5^5*d + 96*a3*a5^5*d + 138*a4*a5^5*d + 8*a5^6*d + 20*a3*d^2 + 60*a3^2*d^2 + 4*a3^3*d^2 - 92*a3^4*d^2 - 56*a3^5*d^2 + 56*a4*d^2 + 144*a3*a4*d^2 - 366*a3^2*a4*d^2 - 1075*a3^3*a4*d^2 - 621*a3^4*a4*d^2 + 144*a4^2*d^2 - 1004*a3*a4^2*d^2 - 3600*a3^2*a4^2*d^2 - 2514*a3^3*a4^2*d^2 - 628*a4^3*d^2 - 4688*a3*a4^3*d^2 - 4772*a3^2*a4^3*d^2 - 2104*a4^4*d^2 - 4312*a3*a4^4*d^2 - 1504*a4^5*d^2 + 32*a5*d^2 + 174*a3*a5*d^2 - 6*a3^2*a5*d^2 - 542*a3^3*a5*d^2 - 394*a3^4*a5*d^2 + 222*a4*a5*d^2 - 496*a3*a4*a5*d^2 - 3273*a3^2*a4*a5*d^2 - 2780*a3^3*a4*a5*d^2 - 690*a4^2*a5*d^2 - 6186*a3*a4^2*a5*d^2 - 7194*a3^2*a4^2*a5*d^2 - 3736*a4^3*a5*d^2 - 8120*a3*a4^3*a5*d^2 - 3400*a4^4*a5*d^2 + 102*a5^2*d^2 - 66*a3*a5^2*d^2 - 1014*a3^2*a5^2*d^2 - 902*a3^3*a5^2*d^2 - 216*a4*a5^2*d^2 - 3307*a3*a4*a5^2*d^2 - 4260*a3^2*a4*a5^2*d^2 - 2700*a4^2*a5^2*d^2 - 6588*a3*a4^2*a5^2*d^2 - 3364*a4^3*a5^2*d^2 - 56*a5^3*d^2 - 770*a3*a5^3*d^2 - 902*a3^2*a5^3*d^2 - 1109*a4*a5^3*d^2 - 2664*a3*a4*a5^3*d^2 - 1908*a4^2*a5^3*d^2 - 206*a5^4*d^2 - 394*a3*a5^4*d^2 - 563*a4*a5^4*d^2 - 56*a5^5*d^2 - 12*d^3 - 74*a3*d^3 - 14*a3^2*d^3 + 210*a3^3*d^3 + 162*a3^4*d^3 - 114*a4*d^3 + 214*a3*a4*d^3 + 1525*a3^2*a4*d^3 + 1283*a3^3*a4*d^3 + 286*a4^2*d^3 + 3118*a3*a4^2*d^3 + 3610*a3^2*a4^2*d^3 + 1920*a4^3*d^3 + 4320*a3*a4^3*d^3 + 1872*a4^4*d^3 - 92*a5*d^3 - 2*a3*a5*d^3 + 808*a3^2*a5*d^3 + 782*a3^3*a5*d^3 + 156*a4*a5*d^3 + 2998*a3*a4*a5*d^3 + 3957*a3^2*a4*a5*d^3 + 2680*a4^2*a5*d^3 + 6552*a3*a4^2*a5*d^3 + 3568*a4^3*a5*d^3 + 30*a5^2*d^3 + 942*a3*a5^2*d^3 + 1240*a3^2*a5^2*d^3 + 1475*a4*a5^2*d^3 + 3809*a3*a4*a5^2*d^3 + 2868*a4^2*a5^2*d^3 + 344*a5^3*d^3 + 782*a3*a5^3*d^3 + 1135*a4*a5^3*d^3 + 162*a5^4*d^3 + 30*d^4 + 16*a3*d^4 - 238*a3^2*d^4 - 248*a3^3*d^4 - 36*a4*d^4 - 1026*a3*a4*d^4 - 1378*a3^2*a4*d^4 - 980*a4^2*d^4 - 2454*a3*a4^2*d^4 - 1408*a4^3*d^4 + 4*a5*d^4 - 566*a3*a5*d^4 - 822*a3^2*a5*d^4 - 990*a4*a5*d^4 - 2682*a3*a4*a5*d^4 - 2150*a4^2*a5*d^4 - 316*a5^2*d^4 - 822*a3*a5^2*d^4 - 1236*a4*a5^2*d^4 - 248*a5^3*d^4 - 6*d^5 + 134*a3*d^5 + 212*a3^2*d^5 + 266*a4*d^5 + 750*a3*a4*d^5 + 642*a4^2*d^5 + 152*a5*d^5 + 442*a3*a5*d^5 + 702*a4*a5*d^5 + 212*a5^2*d^5 - 30*d^6 - 96*a3*d^6 - 164*a4*d^6 - 96*a5*d^6 + 18*d^7 - 16*a1^5*(a3^2 + 4*a4^2 + a5 + a5^2 + a4*(2 + 4*a5 - 4*d) + a3*(1 + 4*a4 + 2*a5 - 2*d) - d - 2*a5*d + d^2) - 8*a1^4*(7*a3^3 + 40*a4^3 + a3^2*(10 + 7*a2 + 38*a4 + 21*a5 - 25*d) + 4*a4^2*(9 + 7*a2 + 16*a5 - 21*d) + (3 + 7*a2 + 7*a5 - 11*d)*(a5 + a5^2 - 2*a5*d + (-1 + d)*d) + 2*a4*(4 + 19*a5^2 + a5*(17 - 45*d) + a2*(8 + 13*a5 - 14*d) - 23*d + 27*d^2) + a3*(3 + 68*a4^2 + 20*a5 + 21*a5^2 + a4*(38 + 74*a5 - 92*d) + 7*a2*(1 + 4*a4 + 2*a5 - 2*d) - 24*d - 50*a5*d + 29*d^2)) - a2^4*(8*a3^3 + 36*a4^3 + a3^2*(41*a4 + 8*(2 + 2*a5 - 3*d)) + 2*a4^2*(35 + 8*a5 - 34*d) - 8*(-1 + d)*(a5 + a5^2 - 2*a5*d + (-1 + d)*d) + a4*(22 - 4*a5^2 + a5*(48 - 26*d) - 81*d + 41*d^2) + a3*(68*a4^2 + a4*(71 + 36*a5 - 82*d) + 8*(1 + 3*a5 + a5^2 - 4*d - 4*a5*d + 3*d^2))) - 4*a1^3*(18*a3^4 + 6*a4 + 72*a4^2 + 200*a4^3 + 160*a4^4 + 64*a4*a5 + 300*a4^2*a5 + 344*a4^3*a5 + 18*a5^2 + 170*a4*a5^2 + 308*a4^2*a5^2 + 36*a5^3 + 128*a4*a5^3 + 18*a5^4 + 4*a3^3*(8 + 32*a4 + 19*a5 - 24*d) - 94*a4*d - 448*a4^2*d - 504*a4^3*d - 42*a5*d - 458*a4*a5*d - 828*a4^2*a5*d - 138*a5^2*d - 496*a4*a5^2*d - 96*a5^3*d + 24*d^2 + 316*a4*d^2 + 572*a4^2*d^2 + 173*a5*d^2 + 636*a4*a5*d^2 + 185*a5^2*d^2 - 71*d^3 - 274*a4*d^3 - 154*a5*d^3 + 47*d^4 + a3^2*(14 + 336*a4^2 + 116*a5^2 + 2*a4*(92 + 192*a5 - 255*d) - 130*d + 185*d^2 - 8*a5*(-13 + 37*d)) + 6*a2^2*(3*a3^2 + 12*a4^2 + 2*a4*(4 + 5*a5 - 6*d) + 3*a3*(1 + 4*a4 + 2*a5 - 2*d) + 3*(a5 + a5^2 - 2*a5*d + (-1 + d)*d)) + a3*(384*a4^3 + 76*a5^3 + 4*a4^2*(85 + 159*a5 - 222*d) - 4*a5^2*(-27 + 74*d) + d*(-38 + 169*d - 154*d^2) + 2*a4*(35 + 192*a5^2 + a5*(177 - 500*d) - 245*d + 328*d^2) + a5*(32 - 272*d + 374*d^2)) + 2*a2*(20*a3^3 + 112*a4^3 + 2*a4^2*(55 + 83*a5 - 116*d) + a3^2*(29 + 108*a4 + 58*a5 - 70*d) + a3*(9 + 192*a4^2 + 56*a5 + 56*a5^2 + 2*a4*(57 + 99*a5 - 128*d) - 68*d - 136*a5*d + 80*d^2) + a4*(25 + 94*a5^2 + a5*(99 - 234*d) - 138*d + 148*d^2) + 3*(6*a5^3 + a5^2*(9 - 22*d) + d*(-3 + 13*d - 10*d^2) + a5*(3 - 22*d + 26*d^2)))) - a2^3*(24*a3^4 + 208*a4^4 + 12*a4^3*(30 + 24*a5 - 47*d) + 8*a3^3*(6 + 21*a4 + 10*a5 - 14*d) + 8*(-1 + d)*(-4*a5^3 + a5*(9 - 14*d)*d + 5*(-1 + d)*d^2 + a5^2*(-4 + 13*d)) + 2*a4^2*(80 + 64*a5^2 - 361*d + 284*d^2 - 8*a5*(-28 + 37*d)) + a3^2*(436*a4^2 + a4*(300 + 368*a5 - 585*d) + 8*(3 + 17*a5 + 11*a5^2 - 22*d - 34*a5*d + 24*d^2)) + a4*(12 + 24*a5^3 - 186*d + 449*d^2 - 249*d^3 - 8*a5^2*(-23 + 27*d) + 2*a5*(70 - 294*d + 215*d^2)) + a3*(496*a4^3 + 4*a4^2*(147 + 140*a5 - 251*d) + a4*(148 + 224*a5^2 + a5*(488 - 806*d) - 741*d + 666*d^2) + 8*(4*a5^3 - 3*a5^2*(-5 + 8*d) - 2*d*(4 - 13*d + 9*d^2) + a5*(7 - 40*d + 38*d^2)))) - 2*a1^2*(20*a3^5 + 352*a4^5 + 16*a4^4*(35 + 44*a2 + 56*a5 - 88*d) + 4*a3^4*(10 + 20*a2 + 47*a4 + 30*a5 - 38*d) + 8*a4^3*(32 + 54*a2^2 + 125*a5^2 + a5*(138 - 371*d) + a2*(119 + 171*a5 - 267*d) - 212*d + 279*d^2) + a3^3*(16 + 80*a2^2 + 688*a4^2 + 204*a5 + 260*a5^2 + 2*a4*(173 + 407*a5 - 551*d) + 4*a2*(36 + 142*a4 + 80*a5 - 103*d) - 250*d - 676*a5*d + 431*d^2) + 4*a4^2*(4 + 20*a2^3 + 154*a5^3 + a5^2*(219 - 648*d) + 2*a2^2*(60 + 71*a5 - 110*d) - 131*d + 476*d^2 - 435*d^3 + a2*(91 + 276*a5^2 + a5*(335 - 800*d) - 515*d + 589*d^2) + a5*(92 - 645*d + 914*d^2)) + a3^2*(-8 + 20*a2^3 + 1224*a4^3 + 76*a5 + 348*a5^2 + 260*a5^3 + 24*a4^2*(43 + 85*a5 - 122*d) + 4*a2^2*(30 + 107*a4 + 55*a5 - 68*d) - 84*d - 874*a5*d - 1048*a5^2*d + 542*d^2 + 1369*a5*d^2 - 583*d^3 + a2*(64 + 1488*a4^2 + 448*a5 + 460*a5^2 + 2*a4*(425 + 793*a5 - 1091*d) - 566*d - 1208*a5*d + 771*d^2) + 2*a4*(85 + 549*a5 + 627*a5^2 - 754*d - 1693*a5*d + 1146*d^2)) + (a5 + a5^2 - 2*a5*d + (-1 + d)*d)*(-4 + 20*a2^3 + 20*a5^3 + 4*a2^2*(10 + 15*a5 - 28*d) + 6*d + 67*d^2 - 97*d^3 - 8*a5^2*(-5 + 14*d) + a5*d*(-106 + 187*d) + a2*(60*a5^2 + a5*(80 - 224*d) + d*(-106 + 187*d))) + 2*a4*(-4 + 95*a5^4 + a5^3*(179 - 532*d) + a2^3*(33 + 27*a5 - 40*d) - 4*d + 169*d^2 - 463*d^3 + 330*d^4 + a2^2*(58 + 149*a5^2 + a5*(201 - 404*d) - 294*d + 278*d^2) + a5^2*(91 - 735*d + 1090*d^2) + a5*(5 - 246*d + 1006*d^2 - 980*d^3) + a2*(15 + 217*a5^3 + a5^2*(347 - 896*d) - 225*d + 698*d^2 - 553*d^3 + a5*(157 - 981*d + 1218*d^2))) + a3*(-4 + 1056*a4^4 - 12*a5 + 100*a5^2 + 244*a5^3 + 120*a5^4 + 8*a4^3*(160 + 279*a5 - 421*d) + 20*a2^3*(1 + 4*a4 + 2*a5 - 2*d) + 18*d - 228*a5*d - 942*a5^2*d - 676*a5^3*d + 129*d^2 + 1192*a5*d^2 + 1369*a5^2*d^2 - 496*d^3 - 1194*a5*d^3 + 381*d^4 + 4*a4^2*(99 + 492*a5^2 + a5*(483 - 1388*d) - 713*d + 993*d^2) + a2^2*(752*a4^2 + a4*(490 + 714*a5 - 984*d) + 4*(10 + 50*a5^2 + a5*(55 - 126*d) - 68*d + 76*d^2)) + a2*(1696*a4^3 + 280*a5^3 + 8*a4^2*(200 + 322*a5 - 473*d) - 12*a5^2*(-37 + 95*d) + d*(-170 + 715*d - 626*d^2) + 2*a5*(72 - 568*d + 743*d^2) + 2*a4*(172 + 726*a5^2 + a5*(776 - 1986*d) - 1103*d + 1360*d^2)) + 2*a4*(2 + 409*a5^3 + a5^2*(555 - 1674*d) - 244*d + 1042*d^2 - 1019*d^3 + a5*(179 - 1514*d + 2262*d^2)))) - a2^2*(24*a3^5 + 432*a4^5 + 8*a4^4*(97 + 110*a5 - 192*d) + 2*a3^4*(24 + 111*a4 + 60*a5 - 80*d) + a3^3*(16 + 804*a4^2 + 216*a5 + 216*a5^2 + a4*(430 + 788*a5 - 1155*d) - 268*d - 608*a5*d + 410*d^2) + 4*a4^3*(99 + 174*a5^2 + a5*(342 - 633*d) - 540*d + 545*d^2) + 2*a4^2*(15 + 144*a5^3 + a5^2*(450 - 804*d) - 373*d + 1104*d^2 - 770*d^3 + a5*(272 - 1433*d + 1394*d^2)) + a4*(-10 + 56*a5^4 + a5^3*(304 - 492*d) - 3*d + 422*d^2 - 959*d^3 + 538*d^4 + 2*a5^2*(124 - 677*d + 650*d^2) + a5*(8 - 648*d + 1987*d^2 - 1397*d^3)) - 2*(-1 + d)*(24*a5^4 - 12*a5^3*(-2 + 9*d) + a5^2*(-4 - 82*d + 181*d^2) + a5*(-4 + 10*d + 93*d^2 - 134*d^3) + d*(4 - 6*d - 35*d^2 + 37*d^3)) + a3^2*(1428*a4^3 + 12*a4^2*(110 + 161*a5 - 256*d) + a4*(229 + 966*a5^2 + a5*(1200 - 2933*d) - 1732*d + 2182*d^2) + 2*(-8 + 84*a5^3 - 40*d + 268*d^2 - 255*d^3 - 56*a5^2*(-3 + 7*d) + a5*(40 - 428*d + 562*d^2))) + a3*(1248*a4^4 + 4*a4^3*(423 + 528*a5 - 893*d) + 2*a4^2*(290 + 708*a5^2 + a5*(1110 - 2350*d) - 1727*d + 1904*d^2) + a4*(3 + 456*a5^3 + a5^2*(1074 - 2270*d) - 633*d + 2259*d^2 - 1787*d^3 + a5*(472 - 3123*d + 3544*d^2)) + 2*(-4 + 24*a5^4 + 18*d + 61*d^2 - 230*d^3 + 155*d^4 - 12*a5^3*(-9 + 16*d) + a5^2*(56 - 426*d + 465*d^2) - a5*(12 + 118*d - 547*d^2 + 452*d^3)))) - a2*(8*a3^6 + 384*a4^6 + 16*a4^5*(47 + 62*a5 - 106*d) + 8*a3^5*(2 + 13*a4 + 8*a5 - 10*d) + 8*a4^4*(53 + 134*a5^2 + a5*(210 - 464*d) - 331*d + 389*d^2) + 4*a4^3*(4 + 168*a5^3 + a5^2*(370 - 847*d) - 262*d + 924*d^2 - 762*d^3 + 2*a5*(97 - 597*d + 703*d^2)) + 2*a4^2*(-18 + 128*a5^4 + a5^3*(368 - 856*d) + 26*d + 455*d^2 - 1272*d^3 + 841*d^4 + a5^2*(244 - 1683*d + 2064*d^2) + a5*(2 - 688*d + 2558*d^2 - 2168*d^3)) + 2*(-1 + d)*(-16*a5^5 + 4*a5^4*(-4 + 23*d) + a5^3*(8 + 72*d - 210*d^2) + a5*d*(-18 + 37*d + 90*d^2 - 134*d^3) + 5*d^2*(2 - 3*d - 5*d^2 + 6*d^3) + a5^2*(8 - 30*d - 121*d^2 + 238*d^3)) + a4*(44*a5^5 + a5^4*(228 - 440*d) + 2*a5^3*(82 - 634*d + 737*d^2) - a5^2*(44 + 598*d - 2647*d^2 + 2283*d^3) + 2*a5*(-18 + 67*d + 369*d^2 - 1229*d^3 + 849*d^4) - 2*(2 - 27*d + 55*d^2 + 150*d^3 - 427*d^4 + 247*d^5)) + a3^4*(524*a4^2 + a4*(236 + 564*a5 - 791*d) + 2*(88*a5^2 + a5*(60 - 232*d) + d*(-70 + 149*d))) + a3^3*(1336*a4^3 + 4*a4^2*(271 + 490*a5 - 749*d) + a4*(142 + 1112*a5^2 + a5*(984 - 3152*d) - 1393*d + 2234*d^2) + 2*(-8 + 112*a5^3 + a5^2*(148 - 472*d) - 6*d + 215*d^2 - 277*d^3 + 12*a5*(1 - 30*d + 53*d^2))) + a3^2*(1840*a4^4 + 4*a4^3*(551 + 842*a5 - 1369*d) + a4^2*(632 + 2604*a5^2 + a5*(2880 - 7944*d) - 4452*d + 6090*d^2) + a4*(-16 + 992*a5^3 - 554*d + 2917*d^2 - 3005*d^3 - 93*a5^2*(-16 + 47*d) + a5*(402 - 4152*d + 6302*d^2)) + 2*(-4 + 68*a5^4 + a5^3*(164 - 424*d) + 38*d + 21*d^2 - 307*d^3 + 277*d^4 + a5^2*(40 - 618*d + 917*d^2) - a5*(28 + 66*d - 761*d^2 + 838*d^3))) + a3*(1312*a4^5 + 32*a4^4*(65 + 90*a5 - 152*d) + 4*a4^3*(227 + 676*a5^2 + a5*(906 - 2212*d) - 1444*d + 1796*d^2) + 2*a4^2*(14 + 712*a5^3 - 765*d + 2951*d^2 - 2650*d^3 - 6*a5^2*(-211 + 555*d) + a5*(536 - 3888*d + 5158*d^2)) + 2*(16*a5^5 + a5^4*(84 - 160*d) + a5^3*(44 - 436*d + 522*d^2) - a5^2*(28 + 124*d - 828*d^2 + 771*d^3) + d*(14 - 55*d - 25*d^2 + 209*d^3 - 143*d^4) + a5*(-12 + 80*d + 106*d^2 - 685*d^3 + 536*d^4)) + a4*(384*a5^4 + a5^3*(968 - 2450*d) + a5^2*(424 - 4027*d + 5542*d^2) - 2*a5*(35 + 550*d - 2807*d^2 + 2706*d^3) + 2*(-15 + 57*d + 355*d^2 - 1307*d^3 + 976*d^4)))) - 2*a1*(4*a3^6 - 4*a4 - 24*a4^2 + 8*a4^3 + 240*a4^4 + 432*a4^5 + 224*a4^6 - 18*a4*a5 + 12*a4^2*a5 + 448*a4^3*a5 + 1000*a4^4*a5 + 624*a4^5*a5 - 8*a5^2 - 18*a4*a5^2 + 284*a4^2*a5^2 + 936*a4^3*a5^2 + 768*a4^4*a5^2 - 8*a5^3 + 98*a4*a5^3 + 512*a4^2*a5^3 + 576*a4^3*a5^3 + 20*a5^4 + 170*a4*a5^4 + 264*a4^2*a5^4 + 24*a5^5 + 60*a4*a5^5 + 4*a5^6 + 8*a3^5*(1 + 7*a4 + 5*a5 - 6*d) + 34*a4*d + 30*a4^2*d - 604*a4^3*d - 1568*a4^4*d - 1040*a4^5*d + 18*a5*d + 57*a4*a5*d - 824*a4^2*a5*d - 2976*a4^3*a5*d - 2504*a4^4*a5*d + 38*a5^2*d - 377*a4*a5^2*d - 2280*a4^2*a5^2*d - 2640*a4^3*a5^2*d - 86*a5^3*d - 931*a4*a5^3*d - 1560*a4^2*a5^3*d - 162*a5^4*d - 469*a4*a5^4*d - 48*a5^5*d - 10*d^2 - 56*a4*d^2 + 548*a4^2*d^2 + 2276*a4^3*d^2 + 2016*a4^4*d^2 - 55*a5*d^2 + 486*a4*a5*d^2 + 3384*a4^2*a5*d^2 + 4072*a4^3*a5*d^2 + 135*a5^2*d^2 + 1911*a4*a5^2*d^2 + 3426*a4^2*a5^2*d^2 + 425*a5^3*d^2 + 1380*a4*a5^3*d^2 + 197*a5^4*d^2 + 25*d^3 - 204*a4*d^3 - 1652*a4^2*d^3 - 2092*a4^3*d^3 - 91*a5*d^3 - 1743*a4*a5*d^3 - 3340*a4^2*a5*d^3 - 545*a5^2*d^3 - 1962*a4*a5^2*d^3 - 391*a5^3*d^3 + 22*d^4 + 596*a4*d^4 + 1222*a4^2*d^4 + 343*a5*d^4 + 1368*a4*a5*d^4 + 411*a5^2*d^4 - 85*d^5 - 378*a4*d^5 - 221*a5*d^5 + 48*d^6 + 4*a2^4*(a3^2 + 4*a4^2 + a5 + a5^2 + a4*(5 + a5 - 4*d) + a3*(1 + 4*a4 + 2*a5 - 2*d) - d - 2*a5*d + d^2) + a3^4*(296*a4^2 + 124*a5^2 + a4*(132 + 360*a5 - 485*d) + a5*(76 - 316*d) + d*(-86 + 197*d)) + a3^3*(-8 + 780*a4^3 + 176*a5^3 + 2*a4^2*(316 + 636*a5 - 933*d) + a5^2*(204 - 708*d) - 14*d + 291*d^2 - 391*d^3 + a5*(20 - 492*d + 922*d^2) + a4*(84 + 804*a5^2 + a5*(626 - 2179*d) - 858*d + 1484*d^2)) + a2^3*(32*a3^3 + 160*a4^3 + 8*a4^2*(27 + 21*a5 - 40*d) + 4*a3^2*(13 + 42*a4 + 20*a5 - 26*d) + 4*a3*(5 + 72*a4^2 + 22*a5 + 16*a5^2 + a4*(55 + 59*a5 - 92*d) - 28*d - 44*a5*d + 28*d^2) + a4*(58 + 72*a5^2 + a5*(166 - 245*d) - 259*d + 200*d^2) + 4*(4*a5^3 + a5^2*(9 - 18*d) - 5*d*(1 - 3*d + 2*d^2) + a5*(5 - 24*d + 24*d^2))) + a2^2*(56*a3^4 + 480*a4^4 + 60*a5^2 + 84*a5^3 + 24*a5^4 + 4*a4^3*(180 + 204*a5 - 349*d) + 4*a3^3*(26 + 99*a4 + 52*a5 - 69*d) - 138*a5*d - 342*a5^2*d - 168*a5^3*d + 78*d^2 + 449*a5*d^2 + 377*a5^2*d^2 - 191*d^3 - 346*a5*d^3 + 113*d^4 + a3^2*(48 + 1032*a4^2 + 272*a5^2 + a4*(632 + 1000*a5 - 1453*d) + a5*(308 - 752*d) - 394*d + 497*d^2) + 2*a4^2*(148 + 276*a5^2 + a5*(476 - 916*d) - 755*d + 744*d^2) + a4*(24 + 192*a5^3 + a5^2*(442 - 911*d) - 354*d + 983*d^2 - 681*d^3 + a5*(254 - 1329*d + 1378*d^2)) + a3*(1168*a4^3 + 144*a5^3 + a5^2*(288 - 644*d) + 4*a4^2*(302 + 394*a5 - 625*d) + d*(-126 + 481*d - 390*d^2) + 2*a5*(54 - 376*d + 445*d^2) + a4*(278 + 1082*a5 + 796*a5^2 - 1592*d - 2371*a5*d + 1738*d^2))) + a3^2*(-4 + 1096*a4^4 + 124*a5^4 + 4*a4^3*(327 + 551*a5 - 860*d) + 38*d + 49*d^2 - 441*d^3 + 411*d^4 - 236*a5^3*(-1 + 3*d) + 6*a4^2*(62 + 320*a5^2 + a5*(304 - 923*d) - 456*d + 675*d^2) + 2*a5^2*(30 - 444*d + 725*d^2) - a5*(28 + 114*d - 1093*d^2 + 1277*d^3) + a4*(-8 + 812*a5^3 - 348*d + 1905*d^2 - 2115*d^3 - 6*a5^2*(-171 + 562*d) + a5*(260 - 2787*d + 4628*d^2))) + a3*(784*a4^5 + 40*a5^5 + 8*a4^4*(154 + 234*a5 - 381*d) - 4*a5^4*(-31 + 79*d) + a5^3*(60 - 644*d + 922*d^2) + 4*a4^3*(132 + 500*a5^2 + a5*(563 - 1535*d) - 878*d + 1187*d^2) - a5^2*(28 + 186*d - 1227*d^2 + 1277*d^3) + d*(14 - 55*d - 57*d^2 + 313*d^3 - 221*d^4) + 4*a5*(-3 + 20*d + 46*d^2 - 255*d^3 + 213*d^4) + 2*a4^2*(6 + 604*a5^3 + a5^2*(852 - 2616*d) - 455*d + 1875*d^2 - 1851*d^3 + a5*(326 - 2538*d + 3799*d^2)) + a4*(-20 + 372*a5^4 + a5^3*(702 - 2147*d) + 59*d + 466*d^2 - 1775*d^3 + 1438*d^4 + a5^2*(274 - 2860*d + 4524*d^2) - a5*(28 + 723*d - 3898*d^2 + 4177*d^3))) + a2*(32*a3^5 + 560*a4^5 - 8*a5 - 8*a5^2 + 60*a5^3 + 76*a5^4 + 16*a5^5 + 8*a4^4*(117 + 160*a5 - 265*d) + 4*a3^4*(16 + 75*a4 + 44*a5 - 57*d) + 8*d + 28*a5*d - 204*a5^2*d - 412*a5^3*d - 152*a5^4*d - 20*d^2 + 228*a5*d^2 + 814*a5^2*d^2 + 482*a5^3*d^2 - 84*d^3 - 699*a5*d^3 - 697*a5^2*d^3 + 221*d^4 + 476*a5*d^4 - 125*d^5 + 4*a4^3*(114 + 308*a5^2 + a5*(434 - 997*d) - 683*d + 799*d^2) + 2*a3^3*(548*a4^2 + a4*(282 + 590*a5 - 827*d) + 4*(3 + 44*a5^2 + a5*(38 - 118*d) - 47*d + 77*d^2)) + 2*a4^2*(20 + 332*a5^3 - 449*d + 1466*d^2 - 1193*d^3 - 48*a5^2*(-13 + 32*d) + a5*(314 - 1927*d + 2349*d^2)) + a3^2*(-16 + 1948*a4^3 + 320*a5^3 + a5^2*(492 - 1356*d) + 6*a4^2*(284 + 488*a5 - 733*d) - 120*d + 780*d^2 - 801*d^3 + 2*a5*(56 - 624*d + 917*d^2) + a4*(288 + 1644*a5^2 + a5*(1662 - 4653*d) - 2343*d + 3278*d^2)) + a4*(-10 + 184*a5^4 + a5^3*(466 - 1151*d) - 15*d + 538*d^2 - 1349*d^3 + 874*d^4 + a5^2*(294 - 2001*d + 2558*d^2) + a5*(14 - 791*d + 2848*d^2 - 2457*d^3)) + a3*(-8 + 1680*a4^4 + 128*a5^4 + 4*a4^3*(533 + 796*a5 - 1266*d) + 36*d + 180*d^2 - 689*d^3 + 506*d^4 - 8*a5^3*(-41 + 99*d) + 4*a5^2*(37 - 321*d + 425*d^2) + a4^2*(696 + 2496*a5^2 + a5*(2976 - 7524*d) - 4530*d + 5684*d^2) - 2*a5*(12 + 164*d - 821*d^2 + 771*d^3) + 2*a4*(5 + 474*a5^3 + a5^2*(782 - 2075*d) - 400*d + 1562*d^2 - 1399*d^3 + 4*a5*(73 - 552*d + 741*d^2))))));
(p42 = (a1 + a2 + a5 - d)*(16*a3^2 + 32*a3^3 - 32*a3^5 - 16*a3^6 + 8*a4 + 56*a3*a4 + 110*a3^2*a4 - 42*a3^3*a4 - 246*a3^4*a4 - 142*a3^5*a4 + 48*a4^2 + 128*a3*a4^2 - 196*a3^2*a4^2 - 760*a3^3*a4^2 - 516*a3^4*a4^2 + 40*a4^3 - 304*a3*a4^3 - 1184*a3^2*a4^3 - 984*a3^3*a4^3 - 160*a4^4 - 928*a3*a4^4 - 1040*a3^2*a4^4 - 288*a4^5 - 576*a3*a4^5 - 128*a4^6 - 4*a2^5*a4*(-1 + a5) + 32*a3*a5 + 56*a3^2*a5 - 64*a3^3*a5 - 144*a3^4*a5 - 32*a3^5*a5 + 24*a3^6*a5 + 44*a4*a5 + 134*a3*a4*a5 - 266*a3^2*a4*a5 - 778*a3^3*a4*a5 - 230*a3^4*a4*a5 + 208*a3^5*a4*a5 + 76*a4^2*a5 - 384*a3*a4^2*a5 - 1488*a3^2*a4^2*a5 - 584*a3^3*a4^2*a5 + 740*a3^4*a4^2*a5 - 200*a4^3*a5 - 1184*a3*a4^3*a5 - 584*a3^2*a4^3*a5 + 1392*a3^3*a4^3*a5 - 336*a4^4*a5 - 128*a3*a4^4*a5 + 1472*a3^2*a4^4*a5 + 64*a4^5*a5 + 832*a3*a4^5*a5 + 192*a4^6*a5 + 16*a5^2 + 16*a3*a5^2 - 168*a3^2*a5^2 - 232*a3^3*a5^2 + 56*a3^4*a5^2 + 120*a3^5*a5^2 + 12*a4*a5^2 - 428*a3*a4*a5^2 - 894*a3^2*a4*a5^2 + 294*a3^3*a4*a5^2 + 860*a3^4*a4*a5^2 - 280*a4^2*a5^2 - 1020*a3*a4^2*a5^2 + 672*a3^2*a4^2*a5^2 + 2408*a3^3*a4^2*a5^2 - 320*a4^3*a5^2 + 824*a3*a4^3*a5^2 + 3296*a3^2*a4^3*a5^2 + 416*a4^4*a5^2 + 2208*a3*a4^4*a5^2 + 576*a4^5*a5^2 - 8*a5^3 - 144*a3*a5^3 - 152*a3^2*a5^3 + 224*a3^3*a5^3 + 240*a3^4*a5^3 - 180*a4*a5^3 - 378*a3*a4*a5^3 + 890*a3^2*a4*a5^3 + 1372*a3^3*a4*a5^3 - 180*a4^2*a5^3 + 1212*a3*a4^2*a5^3 + 2852*a3^2*a4^2*a5^3 + 592*a4^3*a5^3 + 2544*a3*a4^3*a5^3 + 816*a4^4*a5^3 - 40*a5^4 - 24*a3*a5^4 + 256*a3^2*a5^4 + 240*a3^3*a5^4 - 24*a4*a5^4 + 676*a3*a4*a5^4 + 1032*a3^2*a4*a5^4 + 448*a4^2*a5^4 + 1424*a3*a4^2*a5^4 + 624*a4^3*a5^4 + 8*a5^5 + 128*a3*a5^5 + 120*a3^2*a5^5 + 168*a4*a5^5 + 348*a3*a4*a5^5 + 240*a4^2*a5^5 + 24*a5^6 + 24*a3*a5^6 + 36*a4*a5^6 - 40*a3*d - 112*a3^2*d + 8*a3^3*d + 184*a3^4*d + 96*a3^5*d - 8*a3^6*d - 72*a4*d - 266*a3*a4*d + 177*a3^2*a4*d + 1133*a3^3*a4*d + 707*a3^4*a4*d - 71*a3^5*a4*d - 156*a4^2*d + 500*a3*a4^2*d + 2626*a3^2*a4^2*d + 2040*a3^3*a4^2*d - 258*a3^4*a4^2*d + 380*a4^3*d + 2720*a3*a4^3*d + 2880*a3^2*a4^3*d - 492*a3^3*a4^3*d + 1056*a4^4*d + 1984*a3*a4^4*d - 520*a3^2*a4^4*d + 528*a4^5*d - 288*a3*a4^5*d - 64*a4^6*d - 40*a5*d - 124*a3*a5*d + 260*a3^2*a5*d + 668*a3^3*a5*d + 116*a3^4*a5*d - 208*a3^5*a5*d - 148*a4*a5*d + 705*a3*a4*a5*d + 2645*a3^2*a4*a5*d + 611*a3^3*a4*a5*d - 1505*a3^4*a4*a5*d + 506*a4^2*a5*d + 3256*a3*a4^2*a5*d + 886*a3^2*a4^2*a5*d - 4296*a3^3*a4^2*a5*d + 1236*a4^3*a5*d + 72*a3*a4^3*a5*d - 6076*a3^2*a4^3*a5*d - 368*a4^4*a5*d - 4272*a3*a4^4*a5*d - 1184*a4^5*a5*d - 12*a5^2*d + 436*a3*a5^2*d + 804*a3^2*a5^2*d - 388*a3^3*a5^2*d - 776*a3^4*a5^2*d + 558*a4*a5^2*d + 2006*a3*a4*a5^2*d - 1633*a3^2*a4*a5^2*d - 4435*a3^3*a4*a5^2*d + 1076*a4^2*a5^2*d - 2564*a3*a4^2*a5^2*d - 9282*a3^2*a4^2*a5^2*d - 1516*a4^3*a5^2*d - 8428*a3*a4^3*a5^2*d - 2792*a4^4*a5^2*d + 184*a5^3*d + 340*a3*a5^3*d - 900*a3^2*a5^3*d - 1184*a3^3*a5^3*d + 398*a4*a5^3*d - 2427*a3*a4*a5^3*d - 5045*a3^2*a4*a5^3*d - 1698*a4^2*a5^3*d - 6932*a3*a4^2*a5^3*d - 3052*a4^3*a5^3*d + 20*a5^4*d - 652*a3*a5^4*d - 856*a3^2*a5^4*d - 866*a4*a5^4*d - 2434*a3*a4*a5^4*d - 1656*a4^2*a5^4*d - 160*a5^5*d - 272*a3*a5^5*d - 390*a4*a5^5*d - 24*a5^6*d + 24*d^2 + 128*a3*d^2 - 32*a3^2*d^2 - 424*a3^3*d^2 - 232*a3^4*d^2 + 56*a3^5*d^2 + 154*a4*d^2 - 255*a3*a4*d^2 - 1949*a3^2*a4*d^2 - 1349*a3^3*a4*d^2 + 415*a3^4*a4*d^2 - 326*a4^2*d^2 - 2998*a3*a4^2*d^2 - 2862*a3^2*a4^2*d^2 + 1210*a3^3*a4^2*d^2 - 1540*a4^3*d^2 - 2612*a3*a4^3*d^2 + 1736*a3^2*a4^3*d^2 - 856*a4^4*d^2 + 1224*a3*a4^4*d^2 + 336*a4^5*d^2 + 68*a5*d^2 - 350*a3*a5*d^2 - 1162*a3^2*a5*d^2 - 106*a3^3*a5*d^2 + 718*a3^4*a5*d^2 - 469*a4*a5*d^2 - 2979*a3*a4*a5*d^2 - 244*a3^2*a4*a5*d^2 + 4162*a3^3*a4*a5*d^2 - 1758*a4^2*a5*d^2 + 370*a3*a4^2*a5*d^2 + 8926*a3^2*a4^2*a5*d^2 + 744*a4^3*a5*d^2 + 8416*a3*a4^3*a5*d^2 + 2936*a4^4*a5*d^2 - 282*a5^2*d^2 - 926*a3*a5^2*d^2 + 894*a3^2*a5^2*d^2 + 1970*a3^3*a5^2*d^2 - 1112*a4*a5^2*d^2 + 2594*a3*a4*a5^2*d^2 + 8417*a3^2*a4*a5^2*d^2 + 2076*a4^2*a5^2*d^2 + 11692*a3*a4^2*a5^2*d^2 + 5268*a4^3*a5^2*d^2 - 188*a5^3*d^2 + 1178*a3*a5^3*d^2 + 2162*a3^2*a5^3*d^2 + 1609*a4*a5^3*d^2 + 6104*a3*a4*a5^3*d^2 + 4152*a4^2*a5^3*d^2 + 410*a5^4*d^2 + 1006*a3*a5^4*d^2 + 1418*a4*a5^4*d^2 + 152*a5^5*d^2 - 48*d^3 + 42*a3*d^3 + 490*a3^2*d^3 + 286*a3^3*d^3 - 162*a3^4*d^3 + 124*a4*d^3 + 1488*a3*a4*d^3 + 1213*a3^2*a4*d^3 - 963*a3^3*a4*d^3 + 1134*a4^2*d^3 + 1644*a3*a4^2*d^3 - 2112*a3^2*a4^2*d^3 + 700*a4^3*d^3 - 2024*a3*a4^3*d^3 - 712*a4^4*d^3 + 156*a5*d^3 + 898*a3*a5*d^3 - 64*a3^2*a5*d^3 - 1278*a3^3*a5*d^3 + 1112*a4*a5*d^3 - 448*a3*a4*a5*d^3 - 5563*a3^2*a4*a5*d^3 - 694*a4^2*a5*d^3 - 7960*a3*a4^2*a5*d^3 - 3744*a4^3*a5*d^3 + 354*a5^2*d^3 - 854*a3*a5^2*d^3 - 2460*a3^2*a5^2*d^3 - 1265*a4*a5^2*d^3 - 6985*a3*a4*a5^2*d^3 - 4826*a4^2*a5^2*d^3 - 504*a5^3*d^3 - 1734*a3*a5^3*d^3 - 2433*a4*a5^3*d^3 - 390*a5^4*d^3 - 18*d^4 - 284*a3*d^4 - 186*a3^2*d^4 + 248*a3^3*d^4 - 426*a4*d^4 - 497*a3*a4*d^4 + 1109*a3^2*a4*d^4 - 306*a4^2*d^4 + 1626*a3*a4^2*d^4 + 780*a4^3*d^4 - 260*a5*d^4 + 142*a3*a5*d^4 + 1246*a3^2*a5*d^4 + 311*a4*a5*d^4 + 3620*a3*a4*a5*d^4 + 2590*a4^2*a5*d^4 + 292*a5^2*d^4 + 1514*a3*a5^2*d^4 + 2143*a4*a5^2*d^4 + 516*a5^3*d^4 + 66*d^5 + 58*a3*d^5 - 212*a3^2*d^5 + 68*a4*d^5 - 634*a3*a4*d^5 - 466*a4^2*d^5 - 56*a5*d^5 - 634*a3*a5*d^5 - 922*a4*a5*d^5 - 368*a5^2*d^5 - 6*d^6 + 96*a3*d^6 + 144*a4*d^6 + 132*a5*d^6 - 18*d^7 + 16*a1^5*(a3^2 + 4*a4^2 + a5 + a5^2 + a4*(2 + 4*a5 - 4*d) + a3*(1 + 4*a4 + 2*a5 - 2*d) - d - 2*a5*d + d^2) + 8*a1^4*(9*a3^3 + 20*a4^2 + 40*a4^3 - a5 + 22*a4*a5 + 72*a4^2*a5 + 8*a5^2 + 46*a4*a5^2 + 9*a5^3 + a3^2*(8 + 7*a2 + 46*a4 + 27*a5 - 29*d) + d - 30*a4*d - 84*a4^2*d - 18*a5*d - 98*a4*a5*d - 29*a5^2*d + 10*d^2 + 54*a4*d^2 + 31*a5*d^2 - 11*d^3 + a3*(-1 + 76*a4^2 + 16*a5 + 27*a5^2 + 2*a4*(13 + 45*a5 - 50*d) + 7*a2*(1 + 4*a4 + 2*a5 - 2*d) - 18*d - 58*a5*d + 31*d^2) + a2*(28*a4^2 + 2*a4*(8 + 13*a5 - 14*d) + 7*(a5 + a5^2 - 2*a5*d + (-1 + d)*d))) + 2*a2^4*(4*a3^3 + 8*a4^3 + 2*a3^2*(4 + 9*a4 + 4*a5 - 6*d) - 4*a4^2*(-7 + 6*d) - 4*(-1 + d)*(a5 + a5^2 - 2*a5*d + (-1 + d)*d) + a4*(6 - 6*a5^2 + a5*(28 - 9*d) - 37*d + 18*d^2) + 2*a3*(12*a4^2 + a4*(16 + 7*a5 - 18*d) + 2*(1 + 3*a5 + a5^2 - 4*d - 4*a5*d + 3*d^2))) + 4*a1^3*(30*a3^4 + 144*a4^4 + 8*a4^3*(7 + 26*a2 + 51*a5 - 60*d) + 4*a3^3*(6 + 12*a2 + 47*a4 + 31*a5 - 34*d) + (a5 + a5^2 - 2*a5*d + (-1 + d)*d)*(-12 + 18*a2^2 + 30*a5^2 + a5*(2 - 80*d) + a2*(-2 + 48*a5 - 60*d) + 12*d + 47*d^2) + 4*a4^2*(-13 + 18*a2^2 + 107*a5^2 + a5*(37 - 243*d) + a2*(33 + 91*a5 - 112*d) - 40*d + 140*d^2) + a3^2*(-18 + 18*a2^2 + 428*a4^2 + 84*a5 + 188*a5^2 + 2*a4*(53 + 286*a5 - 322*d) + 2*a2*(23 + 122*a4 + 72*a5 - 78*d) - 82*d - 420*a5*d + 229*d^2) + a3*(-12 + 416*a4^3 - 28*a5 + 92*a5^2 + 124*a5^3 + 12*a4^2*(12 + 71*a5 - 82*d) + 18*a2^2*(1 + 4*a4 + 2*a5 - 2*d) + 42*d - 188*a5*d - 424*a5^2*d + 93*d^2 + 470*a5*d^2 - 170*d^3 + 2*a2*(-1 + 200*a4^2 + 46*a5 + 72*a5^2 + a4*(82 + 232*a5 - 268*d) - 52*d - 156*a5*d + 84*d^2) + 2*a4*(-28 + 113*a5 + 290*a5^2 - 120*d - 650*a5*d + 364*d^2)) + 2*a4*(-11 + 98*a5^3 + 6*a2^2*(4 + 5*a5 - 6*d) + 32*d + 68*d^2 - 136*d^3 - 55*a5^2*(-1 + 6*d) + a2*(1 + 116*a5^2 + a5*(73 - 254*d) - 96*d + 146*d^2) + a5*(-20 - 123*d + 366*d^2))) + a2^3*(24*a3^4 + 80*a4^4 + 4*a4^3*(44 + 40*a5 - 79*d) + 4*a3^3*(8 + 37*a4 + 24*a5 - 28*d) + 2*a4^2*(-6 + 40*a5^2 - 219*d + 208*d^2 - 4*a5*(-53 + 60*d)) + 8*(-1 + d)*(-6*a5^3 + a5^2*(-4 + 17*d) + a5*(2 + 7*d - 16*d^2) + d*(-2 - 3*d + 5*d^2)) + a3^2*(324*a4^2 + a4*(190 + 388*a5 - 515*d) + 8*(-1 + 17*a5 + 15*a5^2 - 16*d - 40*a5*d + 24*d^2)) + a4*(-40 + 24*a5^3 - 8*d + 321*d^2 - 219*d^3 - 4*a5^2*(-58 + 59*d) + a5*(84 - 596*d + 438*d^2)) + a3*(288*a4^3 + 4*a4^2*(83 + 120*a5 - 185*d) + a4*(-10 + 256*a5^2 + a5*(484 - 834*d) - 503*d + 586*d^2) + 8*(-2 + 6*a5^3 + a5^2*(19 - 32*d) + 20*d^2 - 18*d^3 + a5*(3 - 40*d + 44*d^2)))) + 2*a1^2*(44*a3^5 + 224*a4^5 + 2*a3^4*(56*a2 + 165*a4 + 4*(3 + 31*a5 - 33*d)) + 16*a4^4*(-1 + 32*a2 + 62*a5 - 67*d) + 8*a4^3*(-41 + 45*a2^2 + 188*a5^2 + a5*(51 - 435*d) + a2*(38 + 183*a5 - 223*d) - 15*d + 240*d^2) + a3^3*(-72 + 88*a2^2 + 960*a4^2 + 172*a5 + 524*a5^2 + 2*a4*(59 + 735*a5 - 793*d) + a2*(96 + 700*a4 + 472*a5 - 516*d) - 118*d - 1172*a5*d + 625*d^2) + 4*a4^2*(-43 + 20*a2^3 + 278*a5^3 + a5^2*(138 - 964*d) + a2^2*(77 + 150*a5 - 202*d) + 179*d + 74*d^2 - 404*d^3 + a2*(-50 + 376*a5^2 + a5*(213 - 898*d) - 215*d + 537*d^2) + a5*(-85 - 267*d + 1098*d^2)) + a3^2*(-56 + 20*a2^3 + 1344*a4^3 - 172*a5 + 348*a5^2 + 524*a5^3 + 4*a4^2*(45 + 794*a5 - 865*d) + a2^2*(96 + 442*a4 + 260*a5 - 288*d) + 264*d - 606*a5*d - 1840*a5^2*d + 212*d^2 + 2055*a5*d^2 - 731*d^3 + a2*(-64 + 1584*a4^2 + 368*a5 + 716*a5^2 + a4*(472 + 2134*a5 - 2438*d) - 350*d - 1616*a5*d + 883*d^2) + a4*(-358 + 692*a5 + 2312*a5^2 - 446*d - 5210*a5*d + 2824*d^2)) + (a5 + a5^2 - 2*a5*d + (-1 + d)*d)*(-4 + 20*a2^3 + 44*a5^3 + 4*a2^2*(2 + 21*a5 - 28*d) + 78*d - 49*d^2 - 97*d^3 - 8*a5^2*(-4 + 25*d) + a5*(-56 - 6*d + 261*d^2) + a2*(-48 + 108*a5^2 + 22*d + 187*d^2 - 8*a5*(-5 + 39*d))) + 2*a4*(-10 + 189*a5^4 + a5^3*(167 - 912*d) + a2^3*(33 + 27*a5 - 40*d) + 123*d - 256*d^2 - 106*d^3 + 321*d^4 + a2^2*(8 + 187*a5^2 + a5*(171 - 436*d) - 219*d + 269*d^2) + a5^2*(-93 - 494*d + 1579*d^2) + a5*(-77 + 295*d + 457*d^2 - 1180*d^3) + a2*(-51 + 349*a5^3 + a5^2*(289 - 1212*d) + 108*d + 351*d^2 - 533*d^3 + a5*(-37 - 659*d + 1392*d^2))) + a3*(-4 + 896*a4^4 - 116*a5 - 124*a5^2 + 276*a5^3 + 248*a5^4 + 8*a4^3*(9 + 369*a5 - 403*d) + 20*a2^3*(1 + 4*a4 + 2*a5 - 2*d) + 138*d + 420*a5*d - 802*a5^2*d - 1220*a5^3*d - 319*d^2 + 700*a5*d^2 + 2135*a5^2*d^2 - 166*d^3 - 1586*a5*d^3 + 423*d^4 + 2*a2^2*(356*a4^2 + a4*(184 + 399*a5 - 490*d) + 2*(2 + 64*a5^2 + a5*(47 - 142*d) - 54*d + 78*d^2)) + 4*a4^2*(822*a5^2 + a5*(229 - 1874*d) + 3*(-50 - 40*d + 343*d^2)) + a2*(-48 + 1520*a4^3 + 464*a5^3 + a5^2*(420 - 1628*d) + 8*a4^2*(88 + 390*a5 - 463*d) + 134*d + 419*d^2 - 666*d^3 + 2*a5*(-36 - 428*d + 915*d^2) + 2*a4*(-99 + 1058*a5^2 + a5*(564 - 2446*d) - 579*d + 1402*d^2)) + 2*a4*(-99 + 779*a5^3 + a5^2*(442 - 2712*d) + 429*d + 270*d^2 - 1105*d^3 + a5*(-248 - 804*d + 3050*d^2)))) + a2^2*(24*a3^5 + 128*a4^5 + 8*a4^4*(16 + 66*a5 - 83*d) + 4*a3^4*(47*a4 + 42*a5 - 40*d) + 4*a4^3*(-76 + 160*a5^2 + a5*(236 - 505*d) - 141*d + 319*d^2) + a3^3*(-80 + 568*a4^2 + 168*a5 + 360*a5^2 + a4*(62 + 964*a5 - 993*d) - 60*d - 816*a5*d + 410*d^2) + 2*a4^2*(-140 + 200*a5^3 + a5^2*(500 - 956*d) + 300*d + 404*d^2 - 569*d^3 + a5*(26 - 1139*d + 1376*d^2)) + a3^2*(-64 + 816*a4^3 + 312*a5^3 + a4^2*(240 + 2012*a5 - 2218*d) + 240*d + 200*d^2 - 510*d^3 - 48*a5^2*(-9 + 26*d) + 4*a5*(-28 - 178*d + 365*d^2) + a4*(-350 + 1444*a5^2 + a5*(910 - 3483*d) - 497*d + 1895*d^2)) + a4*(-44 + 104*a5^4 + a5^3*(480 - 808*d) + 342*d - 358*d^2 - 449*d^3 + 473*d^4 + 2*a5^2*(70 - 818*d + 901*d^2) + a5*(-180 + 6*d + 1719*d^2 - 1591*d^3)) - 2*(-1 + d)*(48*a5^4 - 4*a5^3*(-6 + 47*d) + a5^2*(-28 - 58*d + 269*d^2) + a5*(-4 + 66*d + 37*d^2 - 166*d^3) + d*(4 - 38*d - 3*d^2 + 37*d^3)) + a3*(544*a4^4 + 4*a4^3*(74 + 444*a5 - 519*d) + 4*a4^2*(-143 + 448*a5^2 + a5*(409 - 1191*d) - 246*d + 697*d^2) + a4*(-284 + 776*a5^3 + a5^2*(1292 - 3254*d) + 716*d + 882*d^2 - 1563*d^3 + a5*(-118 - 2561*d + 4112*d^2)) + 2*(-4 + 48*a5^4 + 74*d - 115*d^2 - 110*d^3 + 155*d^4 - 4*a5^3*(-45 + 86*d) + a5^2*(8 - 538*d + 713*d^2) + a5*(-60 + 90*d + 475*d^2 - 572*d^3)))) + a2*(8*a3^6 + 64*a4^6 + 4*a3^5*(-8 + 19*a4 + 28*a5 - 20*d) + 32*a4^5*(-4 + 18*a5 - 15*d) + 8*a4^4*(-74 + 142*a5^2 + a5*(84 - 352*d) + 36*d + 165*d^2) + a3^4*(-96 + 292*a4^2 + 24*a5 + 368*a5^2 + 3*a4*(-70 + 272*a5 - 207*d) + 132*d - 736*a5*d + 298*d^2) + 4*a4^3*(-114 + 280*a5^3 + a5^2*(324 - 1085*d) + 431*d - 26*d^2 - 442*d^3 + 4*a5*(-23 - 149*d + 331*d^2)) + 2*a4^2*(-34 + 280*a5^4 + a5^3*(540 - 1568*d) + 461*d - 907*d^2 - 79*d^3 + 619*d^4 + 3*a5^2*(-14 - 563*d + 1004*d^2) + a5*(-224 + 530*d + 1498*d^2 - 2398*d^3)) - 2*(-1 + d)*(40*a5^5 - 4*a5^4*(-4 + 51*d) + a5^3*(-40 - 44*d + 404*d^2) + a5^2*(-8 + 134*d + 25*d^2 - 386*d^3) + d*(-8 + 2*d + 53*d^2 - 17*d^3 - 30*d^4) + a5*(8 + 6*d - 147*d^2 + 20*d^3 + 176*d^4)) + a4*(12 + 108*a5^5 + a5^4*(468 - 980*d) + 36*d - 569*d^2 + 824*d^3 + 131*d^4 - 434*d^5 + 2*a5^3*(22 - 990*d + 1409*d^2) + a5^2*(-304 + 340*d + 2895*d^2 - 3589*d^3) + 2*a5*(-8 + 370*d - 517*d^2 - 801*d^3 + 1046*d^4)) + a3^3*(576*a4^3 + 8*a4^2*(-69 + 292*a5 - 234*d) + a4*(-582 + 2076*a5^2 + a5*(252 - 4280*d) + 643*d + 1832*d^2) + 2*(-24 + 256*a5^3 + a5^2*(172 - 904*d) + 214*d - 91*d^2 - 277*d^3 + 2*a5*(-70 - 74*d + 471*d^2))) + a3^2*(608*a4^4 + 4*a4^3*(-186 + 820*a5 - 679*d) + 2*a4^2*(-696 + 2126*a5^2 + a5*(456 - 4574*d) + 587*d + 2047*d^2) + a4*(-334 + 2124*a5^3 + a5^2*(1530 - 7589*d) + 1977*d - 540*d^2 - 2539*d^3 + 2*a5*(-506 - 901*d + 4098*d^2)) + 2*(12 + 164*a5^4 + a5^3*(284 - 904*d) + 94*d - 355*d^2 + 35*d^3 + 277*d^4 + 3*a5^2*(-40 - 238*d + 547*d^2) + a5*(-100 + 454*d + 413*d^2 - 1180*d^3))) + a3*(320*a4^5 + 16*a4^4*(-32 + 140*a5 - 117*d) + 8*a4^3*(-190 + 168*a5 + 464*a5^2 + 122*d - 1059*a5*d + 488*d^2) + 2*a4^2*(-360 + 1392*a5^3 + a5^2*(1194 - 5110*d) + 1600*d - 239*d^2 - 1876*d^3 + 2*a5*(-282 - 913*d + 2902*d^2)) + a4*(-10 + 896*a5^4 + 881*d - 2221*d^2 - 24*d^3 + 1686*d^4 - 6*a5^3*(-258 + 821*d) + a5^2*(-438 - 4293*d + 9102*d^2) + a5*(-592 + 2078*d + 3140*d^2 - 6824*d^3)) + 2*(8 + 40*a5^5 - 22*d - 121*d^2 + 259*d^3 + 19*d^4 - 143*d^5 - 4*a5^4*(-45 + 92*d) + 4*a5^3*(-3 - 180*d + 263*d^2) + a5^2*(-116 + 236*d + 952*d^2 - 1307*d^3) + a5*(4 + 248*d - 482*d^2 - 433*d^3 + 726*d^4)))) + 2*a1*(12*a3^6 + 64*a4^6 + 2*a3^5*(-4 + 24*a2 + 53*a4 + 52*a5 - 48*d) + 16*a4^5*(-8 + 15*a2 + 33*a5 - 28*d) + 8*a4^4*(-46 + 33*a2^2 + 139*a5^2 + a5*(28 - 313*d) + a2*(6 + 140*a5 - 153*d) + 44*d + 147*d^2) + a3^4*(-56 + 64*a2^2 + 378*a4^2 + 44*a5 + 308*a5^2 + a4*(-76 + 758*a5 - 704*d) + 4*a2*(4 + 91*a4 + 74*a5 - 75*d) + 30*d - 652*a5*d + 311*d^2) + 4*a4^3*(-52 + 28*a2^3 + 292*a5^3 + a5^2*(145 - 1019*d) + a2^2*(69 + 184*a5 - 246*d) + 276*d - 81*d^2 - 380*d^3 + a5*(-107 - 215*d + 1146*d^2) + a2*(-117 + 408*a5^2 - 106*d + 573*d^2 - 7*a5*(-34 + 145*d))) + (a5 + a5^2 - 2*a5*d + (-1 + d)*d)*(8 + 4*a2^4 + 12*a5^4 + a5^3*(36 - 96*d) + 4*a2^3*(3 + 6*a5 - 10*d) - 2*d - 77*d^2 + 41*d^3 + 48*d^4 + a2^2*(-32 + 48*a5^2 + a5*(60 - 176*d) - 14*d + 113*d^2) + a5^2*(-40 - 74*d + 219*d^2) - a5*(16 - 128*d + 2*d^2 + 185*d^3) + a2*(-8 + 40*a5^3 + a5^2*(84 - 232*d) + 104*d - 34*d^2 - 125*d^3 + 4*a5*(-18 - 22*d + 83*d^2))) + a3^3*(-32 + 32*a2^3 + 692*a4^3 - 188*a5 + 228*a5^2 + 432*a5^3 + a2^2*(64 + 398*a4 + 272*a5 - 300*d) + 14*a4^2*(-20 + 154*a5 - 143*d) + 270*d - 260*a5*d - 1500*a5^2*d - 35*d^2 + 1610*a5*d^2 - 525*d^3 + a4*(-370 + 224*a5 + 1778*a5^2 + 248*d - 3791*a5*d + 1824*d^2) + 2*a2*(534*a4^2 + a4*(59 + 866*a5 - 910*d) + 4*(-13 + 29*a5 + 80*a5^2 - 15*d - 178*a5*d + 92*d^2))) + 2*a4^2*(-4 + 8*a2^4 + 316*a5^4 + a5^3*(286 - 1550*d) + 4*a2^3*(19 + 20*a5 - 34*d) + 224*d - 619*d^2 + 50*d^3 + 517*d^4 + a2^2*(-50 + 348*a5^2 + a5*(382 - 950*d) - 377*d + 619*d^2) + 2*a5^2*(-85 - 392*d + 1356*d^2) + a5*(-128 + 594*d + 579*d^2 - 2022*d^3) + a2*(-158 + 592*a5^3 + a5^2*(560 - 2188*d) + 479*d + 371*d^2 - 997*d^3 + a5*(-116 - 1179*d + 2641*d^2))) + a3^2*(12 + 4*a2^4 + 680*a4^4 - 132*a5 - 212*a5^2 + 340*a5^3 + 308*a5^4 + 4*a4^3*(-124 + 747*a5 - 686*d) + 4*a2^3*(11 + 39*a4 + 22*a5 - 26*d) + 130*d + 678*a5*d - 864*a5^2*d - 1548*a5^3*d - 489*d^2 + 537*a5*d^2 + 2710*a5^2*d^2 + 5*d^3 - 1961*a5*d^3 + 489*d^4 + a2^2*(-32 + 890*a4^2 + 400*a5^2 + a5*(268 - 936*d) + 2*a4*(177 + 593*a5 - 704*d) - 250*d + 521*d^2) + a4^2*(-906 + 3738*a5^2 + a5*(458 - 8066*d) + 720*d + 3892*d^2) + a2*(-80 + 1500*a4^3 + 624*a5^3 + a4^2*(266 + 3700*a5 - 3998*d) + a5^2*(540 - 2260*d) + 348*d + 282*d^2 - 889*d^3 + 4*a5*(-50 - 227*d + 635*d^2) + a4*(-494 + 2732*a5^2 + a5*(1104 - 6247*d) - 630*d + 3356*d^2)) + a4*(-192 + 1870*a5^3 + a5^2*(898 - 6473*d) + 1316*d - 259*d^2 - 2314*d^3 + 2*a5*(-398 - 526*d + 3507*d^2))) + a4*(12 + 156*a5^5 + 4*a2^4*(5 + a5 - 4*d) - 321*d^2 + 618*d^3 + 9*d^4 - 354*d^5 - 3*a5^4*(-90 + 353*d) + a2^3*(18 + 88*a5^2 + a5*(166 - 257*d) - 211*d + 188*d^2) + a5^3*(-114 - 1065*d + 2644*d^2) + a5^2*(-202 + 669*d + 1414*d^2 - 3097*d^3) + a5*(-2 + 463*d - 1085*d^2 - 674*d^3 + 1718*d^4) + a2^2*(-80 + 320*a5^3 + a5^2*(470 - 1229*d) + 80*d + 588*d^2 - 632*d^3 + a5*(54 - 1117*d + 1544*d^2)) + a2*(-42 + 392*a5^4 + a5^3*(594 - 2047*d) + 403*d - 623*d^2 - 460*d^3 + 812*d^4 + a5^2*(-54 - 1883*d + 3748*d^2) + a5*(-234 + 457*d + 1862*d^2 - 2923*d^3))) + a3*(8 + 336*a4^5 + 4*a5 - 156*a5^2 - 84*a5^3 + 212*a5^4 + 104*a5^5 + 8*a4^4*(-52 + 252*a5 - 225*d) + 4*a2^4*(1 + 4*a4 + 2*a5 - 2*d) - 22*d + 340*a5*d + 506*a5^2*d - 828*a5^3*d - 724*a5^4*d - 173*d^2 - 814*a5*d^2 + 1069*a5^2*d^2 + 1834*a5^3*d^2 + 393*d^3 - 470*a5*d^3 - 2155*a5^2*d^3 + 15*d^4 + 1180*a5*d^4 - 239*d^5 + 4*a2^3*(3 + 60*a4^2 + 20*a5^2 + a4*(44 + 61*a5 - 86*d) + a5*(20 - 48*d) - 24*d + 28*d^2) + 4*a4^3*(-241 + 846*a5^2 + a5*(121 - 1859*d) + 216*d + 891*d^2) + a2^2*(-32 + 832*a4^3 + 240*a5^3 + 2*a4^2*(289 + 832*a5 - 1054*d) + a5^2*(312 - 908*d) + 50*d + 313*d^2 - 398*d^3 + 2*a5*(-2 - 320*d + 533*d^2) + a4*(-86 + 1092*a5^2 + a5*(908 - 2717*d) - 925*d + 1642*d^2)) + 2*a4^2*(-180 + 1304*a5^3 + a5^2*(601 - 4518*d) + 1059*d - 270*d^2 - 1651*d^3 + a5*(-527 - 772*d + 4971*d^2)) + a4*(900*a5^4 + a5^3*(880 - 4461*d) + a5^2*(-576 - 2281*d + 7786*d^2) + a5*(-368 + 1862*d + 1502*d^2 - 5699*d^3) + 2*(4 + 248*d - 781*d^2 + 39*d^3 + 721*d^4)) + a2*(-8 + 992*a4^4 + 272*a5^4 + 4*a4^3*(53 + 850*a5 - 932*d) + 192*d - 382*d^2 - 269*d^3 + 530*d^4 - 8*a5^3*(-56 + 181*d) + 4*a5^2*(-21 - 329*d + 660*d^2) + 2*a4^2*(-417 + 1872*a5^2 + a5*(886 - 4440*d) - 479*d + 2460*d^2) - 2*a5*(80 - 214*d - 576*d^2 + 997*d^3) + a4*(-330 + 1764*a5^3 + a5^2*(1532 - 6418*d) + 1113*d + 970*d^2 - 2712*d^3 + a5*(-446 - 2908*d + 7434*d^2)))))));
(p43 = (1 + a1 + a3 - d)*(8*a4 + 8*a3*a4 - 18*a3^2*a4 - 22*a3^3*a4 + 6*a3^4*a4 + 14*a3^5*a4 + 4*a3^6*a4 + 16*a4^2 - 48*a3*a4^2 - 96*a3^2*a4^2 + 36*a3^3*a4^2 + 104*a3^4*a4^2 + 36*a3^5*a4^2 - 40*a4^3 - 144*a3*a4^3 + 80*a3^2*a4^3 + 296*a3^3*a4^3 + 128*a3^4*a4^3 - 80*a4^4 + 80*a3*a4^4 + 400*a3^2*a4^4 + 224*a3^3*a4^4 + 32*a4^5 + 256*a3*a4^5 + 192*a3^2*a4^5 + 64*a4^6 + 64*a3*a4^6 - 12*a2^5*a4*(-1 + a5) - 8*a3^2*a5 - 16*a3^3*a5 + 16*a3^5*a5 + 8*a3^6*a5 - 4*a4*a5 - 58*a3*a4*a5 - 86*a3^2*a4*a5 + 50*a3^3*a4*a5 + 166*a3^4*a4*a5 + 84*a3^5*a4*a5 - 76*a4^2*a5 - 156*a3*a4^2*a5 + 236*a3^2*a4^2*a5 + 620*a3^3*a4^2*a5 + 344*a3^4*a4^2*a5 - 96*a4^3*a5 + 376*a3*a4^3*a5 + 1064*a3^2*a4^3*a5 + 688*a3^3*a4^3*a5 + 208*a4^4*a5 + 848*a3*a4^4*a5 + 672*a3^2*a4^4*a5 + 256*a4^5*a5 + 256*a3*a4^5*a5 - 16*a3*a5^2 - 40*a3^2*a5^2 + 8*a3^3*a5^2 + 72*a3^4*a5^2 + 40*a3^5*a5^2 - 44*a4*a5^2 - 116*a3*a4*a5^2 + 106*a3^2*a4*a5^2 + 466*a3^3*a4*a5^2 + 304*a3^4*a4*a5^2 - 88*a4^2*a5^2 + 292*a3*a4^2*a5^2 + 1092*a3^2*a4^2*a5^2 + 868*a3^3*a4^2*a5^2 + 240*a4^3*a5^2 + 1104*a3*a4^3*a5^2 + 1120*a3^2*a4^3*a5^2 + 416*a4^4*a5^2 + 592*a3*a4^4*a5^2 + 64*a4^5*a5^2 - 8*a5^3 - 32*a3*a5^3 + 24*a3^2*a5^3 + 128*a3^3*a5^3 + 80*a3^4*a5^3 - 36*a4*a5^3 + 126*a3*a4*a5^3 + 574*a3^2*a4*a5^3 + 464*a3^3*a4*a5^3 + 164*a4^2*a5^3 + 856*a3*a4^2*a5^3 + 944*a3^2*a4^2*a5^3 + 440*a4^3*a5^3 + 768*a3*a4^3*a5^3 + 192*a4^4*a5^3 - 8*a5^4 + 24*a3*a5^4 + 112*a3^2*a5^4 + 80*a3^3*a5^4 + 56*a4*a5^4 + 332*a3*a4*a5^4 + 344*a3^2*a4*a5^4 + 256*a4^2*a5^4 + 464*a3*a4^2*a5^4 + 192*a4^3*a5^4 + 8*a5^5 + 48*a3*a5^5 + 40*a3^2*a5^5 + 72*a4*a5^5 + 116*a3*a4*a5^5 + 80*a4^2*a5^5 + 8*a5^6 + 8*a3*a5^6 + 12*a4*a5^6 + 8*a3^2*d + 16*a3^3*d - 16*a3^5*d - 8*a3^6*d - 16*a4*d + 54*a3*a4*d + 137*a3^2*a4*d - 31*a3^3*a4*d - 197*a3^4*a4*d - 99*a3^5*a4*d + 60*a4^2*d + 296*a3*a4^2*d - 150*a3^2*a4^2*d - 804*a3^3*a4^2*d - 458*a3^4*a4^2*d + 204*a4^3*d - 240*a3*a4^3*d - 1456*a3^2*a4^3*d - 1020*a3^3*a4^3*d - 128*a4^4*d - 1200*a3*a4^4*d - 1128*a3^2*a4^4*d - 368*a4^5*d - 544*a3*a4^5*d - 64*a4^6*d + 36*a3*a5*d + 100*a3^2*a5*d - 4*a3^3*a5*d - 164*a3^4*a5*d - 96*a3^5*a5*d + 100*a4*a5*d + 333*a3*a4*a5*d - 199*a3^2*a4*a5*d - 1169*a3^3*a4*a5*d - 773*a3^4*a4*a5*d + 286*a4^2*a5*d - 616*a3*a4^2*a5*d - 2958*a3^2*a4^2*a5*d - 2344*a3^3*a4^2*a5*d - 508*a4^3*a5*d - 3160*a3*a4^3*a5*d - 3244*a3^2*a4^3*a5*d - 1216*a4^4*a5*d - 1904*a3*a4^4*a5*d - 288*a4^5*a5*d + 28*a5^2*d + 132*a3*a5^2*d - 44*a3^2*a5^2*d - 460*a3^3*a5^2*d - 312*a3^4*a5^2*d + 194*a4*a5^2*d - 310*a3*a4*a5^2*d - 2141*a3^2*a4*a5^2*d - 1843*a3^3*a4*a5^2*d - 428*a4^2*a5^2*d - 3248*a3*a4^2*a5^2*d - 3810*a3^2*a4^2*a5^2*d - 1636*a4^3*a5^2*d - 3124*a3*a4^3*a5^2*d - 760*a4^4*a5^2*d + 48*a5^3*d - 76*a3*a5^3*d - 556*a3^2*a5^3*d - 448*a3^3*a5^3*d - 198*a4*a5^3*d - 1655*a3*a4*a5^3*d - 1917*a3^2*a4*a5^3*d - 1254*a4^2*a5^3*d - 2548*a3*a4^2*a5^3*d - 1012*a4^3*a5^3*d - 36*a5^4*d - 308*a3*a5^4*d - 312*a3^2*a5^4*d - 462*a4*a5^4*d - 886*a3*a4*a5^4*d - 592*a4^2*a5^4*d - 64*a5^5*d - 96*a3*a5^5*d - 138*a4*a5^5*d - 8*a5^6*d - 20*a3*d^2 - 60*a3^2*d^2 - 4*a3^3*d^2 + 92*a3^4*d^2 + 56*a3^5*d^2 - 42*a4*d^2 - 235*a3*a4*d^2 + 55*a3^2*a4*d^2 + 723*a3^3*a4*d^2 + 491*a3^4*a4*d^2 - 218*a4^2*d^2 + 218*a3*a4^2*d^2 + 1962*a3^2*a4^2*d^2 + 1614*a3^3*a4^2*d^2 + 188*a4^3*d^2 + 2204*a3*a4^3*d^2 + 2440*a3^2*a4^3*d^2 + 872*a4^4*d^2 + 1624*a3*a4^4*d^2 + 336*a4^5*d^2 - 32*a5*d^2 - 174*a3*a5*d^2 + 6*a3^2*a5*d^2 + 542*a3^3*a5*d^2 + 394*a3^4*a5*d^2 - 281*a4*a5*d^2 + 241*a3*a4*a5*d^2 + 2704*a3^2*a4*a5*d^2 + 2426*a3^3*a4*a5*d^2 + 394*a4^2*a5*d^2 + 4330*a3*a4^2*a5*d^2 + 5250*a3^2*a4^2*a5*d^2 + 2240*a4^3*a5*d^2 + 4552*a3*a4^3*a5*d^2 + 1208*a4^4*a5*d^2 - 102*a5^2*d^2 + 66*a3*a5^2*d^2 + 1014*a3^2*a5^2*d^2 + 902*a3^3*a5^2*d^2 + 220*a4*a5^2*d^2 + 3074*a3*a4*a5^2*d^2 + 3901*a3^2*a4*a5^2*d^2 + 2312*a4^2*a5^2*d^2 + 5212*a3*a4^2*a5^2*d^2 + 2044*a4^3*a5^2*d^2 + 56*a5^3*d^2 + 770*a3*a5^3*d^2 + 902*a3^2*a5^3*d^2 + 1149*a4*a5^3*d^2 + 2536*a3*a4*a5^3*d^2 + 1656*a4^2*a5^3*d^2 + 206*a5^4*d^2 + 394*a3*a5^4*d^2 + 554*a4*a5^4*d^2 + 56*a5^5*d^2 + 12*d^3 + 74*a3*d^3 + 14*a3^2*d^3 - 210*a3^3*d^3 - 162*a3^4*d^3 + 124*a4*d^3 - 40*a3*a4*d^3 - 1139*a3^2*a4*d^3 - 1063*a3^3*a4*d^3 - 106*a4^2*d^3 - 1952*a3*a4^2*d^3 - 2464*a3^2*a4^2*d^3 - 1060*a4^3*d^3 - 2328*a3*a4^3*d^3 - 712*a4^4*d^3 + 92*a5*d^3 + 2*a3*a5*d^3 - 808*a3^2*a5*d^3 - 782*a3^3*a5*d^3 - 92*a4*a5*d^3 - 2580*a3*a4*a5*d^3 - 3495*a3^2*a4*a5*d^3 - 2006*a4^2*a5*d^3 - 4844*a3*a4^2*a5*d^3 - 1984*a4^3*a5*d^3 - 30*a5^2*d^3 - 942*a3*a5^2*d^3 - 1240*a3^2*a5^2*d^3 - 1409*a4*a5^2*d^3 - 3501*a3*a4*a5^2*d^3 - 2274*a4^2*a5^2*d^3 - 344*a5^3*d^3 - 782*a3*a5^3*d^3 - 1085*a4*a5^3*d^3 - 162*a5^4*d^3 - 30*d^4 - 16*a3*d^4 + 238*a3^2*d^4 + 248*a3^3*d^4 + 10*a4*d^4 + 827*a3*a4*d^4 + 1173*a3^2*a4*d^4 + 690*a4^2*d^4 + 1738*a3*a4^2*d^4 + 780*a4^3*d^4 - 4*a5*d^4 + 566*a3*a5*d^4 + 822*a3^2*a5*d^4 + 879*a4*a5*d^4 + 2384*a3*a4*a5*d^4 + 1594*a4^2*a5*d^4 + 316*a5^2*d^4 + 822*a3*a5^2*d^4 + 1139*a4*a5^2*d^4 + 248*a5^3*d^4 + 6*d^5 - 134*a3*d^5 - 212*a3^2*d^5 - 228*a4*d^5 - 650*a3*a4*d^5 - 466*a4^2*d^5 - 152*a5*d^5 - 442*a3*a5*d^5 - 626*a4*a5*d^5 - 212*a5^2*d^5 + 30*d^6 + 96*a3*d^6 + 144*a4*d^6 + 96*a5*d^6 - 18*d^7 + 16*a1^5*(a3^2 + 4*a4^2 + a5 + a5^2 + a4*(2 + 4*a5 - 4*d) + a3*(1 + 4*a4 + 2*a5 - 2*d) - d - 2*a5*d + d^2) + 8*a1^4*(7*a3^3 + 40*a4^3 + a3^2*(8 + 9*a2 + 38*a4 + 21*a5 - 25*d) + 4*a4^2*(7 + 9*a2 + 16*a5 - 21*d) + (1 + 9*a2 + 7*a5 - 11*d)*(a5 + a5^2 - 2*a5*d + (-1 + d)*d) + a3*(1 + 68*a4^2 + 16*a5 + 21*a5^2 + a4*(30 + 74*a5 - 92*d) + 9*a2*(1 + 4*a4 + 2*a5 - 2*d) - 20*d - 50*a5*d + 29*d^2) + a4*(4 + 38*a5^2 + a5*(26 - 90*d) + a2*(20 + 34*a5 - 36*d) - 38*d + 54*d^2)) + 2*a2^4*(4*a3^3 + 4*a3^2*(2 + 4*a4 + 2*a5 - 3*d) - 8*a4^2*(-7 + 5*a5 + 2*d) - 4*(-1 + d)*(a5 + a5^2 - 2*a5*d + (-1 + d)*d) + a4*(22 - 18*a5^2 - 61*d + 16*d^2 + a5*(20 + 21*d)) + 2*a3*(8*a4^2 + a4*(23 - 3*a5 - 16*d) + 2*(1 + 3*a5 + a5^2 - 4*d - 4*a5*d + 3*d^2))) + 4*a1^3*(18*a3^4 + 144*a4^4 + 8*a4^3*(17 + 34*a2 + 41*a5 - 60*d) + 4*a3^3*(6 + 12*a2 + 31*a4 + 19*a5 - 24*d) + (a5 + a5^2 - 2*a5*d + (-1 + d)*d)*(-4 + 30*a2^2 + 18*a5^2 + a5*(6 - 60*d) + 2*a2*(5 + 24*a5 - 38*d) - 8*d + 47*d^2) + a3^2*(2 + 30*a2^2 + 316*a4^2 + 76*a5 + 116*a5^2 + 2*a2*(29 + 130*a4 + 72*a5 - 86*d) + 10*a4*(13 + 38*a5 - 50*d) - 98*d - 296*a5*d + 185*d^2) + 4*a4^2*(5 + 30*a2^2 + 77*a5^2 + a2*(57 + 103*a5 - 144*d) - 80*d + 140*d^2 - 7*a5*(-7 + 29*d)) + 2*a4*(-3 + 64*a5^3 + a5^2*(55 - 248*d) + a2^2*(38 + 52*a5 - 60*d) - 14*d + 118*d^2 - 136*d^3 + a2*(19 + 124*a5^2 + a5*(99 - 298*d) - 148*d + 186*d^2) + a5*(6 - 159*d + 316*d^2)) + a3*(-4 + 352*a4^3 + 4*a5 + 76*a5^2 + 76*a5^3 + 4*a4^2*(58 + 155*a5 - 214*d) + 30*a2^2*(1 + 4*a4 + 2*a5 - 2*d) - 6*d - 200*a5*d - 296*a5^2*d + 129*d^2 + 374*a5*d^2 - 154*d^3 + 2*a2*(5 + 232*a4^2 + 58*a5 + 72*a5^2 + 2*a4*(58 + 123*a5 - 158*d) - 72*d - 172*a5*d + 100*d^2) + 2*a4*(8 + 123*a5 + 192*a5^2 - 178*d - 496*a5*d + 324*d^2))) + a2^3*(24*a3^4 + 4*a3^3*(35*a4 + 4*(3 + 5*a5 - 7*d)) - 4*a4^3*(-82 + 48*a5 + 39*d) + a4^2*(220 - 160*a5^2 - 754*d + 316*d^2 + 16*a5*(17 + 6*d)) + 8*(-1 + d)*(-4*a5^3 + a5*(9 - 14*d)*d + 5*(-1 + d)*d^2 + a5^2*(-4 + 13*d)) + a3^2*(272*a4^2 + a4*(286 + 248*a5 - 479*d) + 8*(3 + 17*a5 + 11*a5^2 - 22*d - 34*a5*d + 24*d^2)) + a4*(16 - 24*a5^3 - 12*a5^2*(-10 + d) - 248*d + 489*d^2 - 199*d^3 + 2*a5*(74 - 240*d + 95*d^2)) + a3*(176*a4^3 + a4^2*(544 + 80*a5 - 588*d) + a4*(174 + 80*a5^2 + a5*(400 - 462*d) - 751*d + 538*d^2) + 8*(4*a5^3 - 3*a5^2*(-5 + 8*d) - 2*d*(4 - 13*d + 9*d^2) + a5*(7 - 40*d + 38*d^2)))) + a2^2*(24*a3^5 + 4*a3^4*(12 + 47*a4 + 30*a5 - 40*d) - 8*a4^4*(-52 + 24*a5 + 35*d) + a3^3*(16 + 548*a4^2 + 216*a5 + 216*a5^2 + a4*(358 + 648*a5 - 973*d) - 268*d - 608*a5*d + 410*d^2) - 4*a4^3*(-84 + 48*a5^2 + 371*d - 215*d^2 + 7*a5*(-22 + 5*d)) - 2*a4^2*(8 + 352*d - 910*d^2 + 473*d^3 + 8*a5^2*(-29 + 19*d) + a5*(-230 + 909*d - 528*d^2)) - 2*(-1 + d)*(24*a5^4 - 12*a5^3*(-2 + 9*d) + a5^2*(-4 - 82*d + 181*d^2) + a5*(-4 + 10*d + 93*d^2 - 134*d^3) + d*(4 - 6*d - 35*d^2 + 37*d^3)) + a4*(-28 + 24*a5^4 + 30*d + 426*d^2 - 893*d^3 + 441*d^4 - 48*a5^3*(-5 + 6*d) + 2*a5^2*(110 - 528*d + 419*d^2) - a5*(4 + 590*d - 1631*d^2 + 991*d^3)) + a3^2*(704*a4^3 + 6*a4^2*(158 + 184*a5 - 339*d) + a4*(182 + 744*a5^2 + a5*(994 - 2323*d) - 1497*d + 1823*d^2) + 2*(-8 + 84*a5^3 - 40*d + 268*d^2 - 255*d^3 - 56*a5^2*(-3 + 7*d) + a5*(40 - 428*d + 562*d^2))) + a3*(336*a4^4 + 12*a4^3*(88 + 40*a5 - 133*d) + 4*a4^2*(115 + 132*a5^2 + a5*(358 - 571*d) - 663*d + 608*d^2) + a4*(-32 + 312*a5^3 + a5^2*(856 - 1618*d) - 572*d + 2026*d^2 - 1479*d^3 + a5*(418 - 2581*d + 2672*d^2)) + 2*(-4 + 24*a5^4 + 18*d + 61*d^2 - 230*d^3 + 155*d^4 - 12*a5^3*(-9 + 16*d) + a5^2*(56 - 426*d + 465*d^2) - a5*(12 + 118*d - 547*d^2 + 452*d^3)))) + a2*(8*a3^6 + 4*a3^5*(4 + 21*a4 + 16*a5 - 20*d) - 32*a4^5*(-8 + 2*a5 + 7*d) + 8*a4^4*(26 + a5*(80 - 62*d) - 152*d + 115*d^2) + 4*a4^3*(-24 + 48*a5^3 + a5^2*(182 - 249*d) - 151*d + 550*d^2 - 366*d^3 + 2*a5*(68 - 314*d + 255*d^2)) + 2*(-1 + d)*(-16*a5^5 + 4*a5^4*(-4 + 23*d) + a5^3*(8 + 72*d - 210*d^2) + a5*d*(-18 + 37*d + 90*d^2 - 134*d^3) + 5*d^2*(2 - 3*d - 5*d^2 + 6*d^3) + a5^2*(8 - 30*d - 121*d^2 + 238*d^3)) + 2*a4^2*(-38 + 80*a5^4 + 107*d + 307*d^2 - 935*d^3 + 563*d^4 - 8*a5^3*(-35 + 64*d) + a5^2*(202 - 1159*d + 1198*d^2) - 2*a5*(14 + 257*d - 875*d^2 + 651*d^3)) + a4*(-4 + 36*a5^5 + 84*d - 169*d^2 - 236*d^3 + 743*d^4 - 418*d^5 - 4*a5^4*(-55 + 93*d) + 2*a5^3*(86 - 580*d + 617*d^2) - a5^2*(56 + 540*d - 2291*d^2 + 1877*d^3) + 2*a5*(-28 + 96*d + 301*d^2 - 1039*d^3 + 696*d^4)) + a3^4*(344*a4^2 + a4*(166 + 484*a5 - 657*d) + 2*(88*a5^2 + a5*(60 - 232*d) + d*(-70 + 149*d))) + a3^3*(688*a4^3 + 4*a4^2*(155 + 338*a5 - 506*d) + a4*(50 + 972*a5^2 - 1061*d + 1880*d^2 - 100*a5*(-8 + 27*d)) + 2*(-8 + 112*a5^3 + a5^2*(148 - 472*d) - 6*d + 215*d^2 - 277*d^3 + 12*a5*(1 - 30*d + 53*d^2))) + a3^2*(672*a4^4 + 4*a4^3*(266 + 408*a5 - 707*d) + 2*a4^2*(118 + 888*a5^2 + a5*(948 - 2670*d) - 1407*d + 2073*d^2) + a4*(-86 + 872*a5^3 + a5^2*(1282 - 3761*d) - 275*d + 2348*d^2 - 2543*d^3 + a5*(280 - 3454*d + 5348*d^2)) + 2*(-4 + 68*a5^4 + a5^3*(164 - 424*d) + 38*d + 21*d^2 - 307*d^3 + 277*d^4 + a5^2*(40 - 618*d + 917*d^2) - a5*(28 + 66*d - 761*d^2 + 838*d^3))) + a3*(256*a4^5 + 16*a4^4*(53 + 42*a5 - 103*d) + 8*a4^3*(47 + 134*a5^2 - 389*d + 452*d^2 - 6*a5*(-39 + 80*d)) + 2*a4^2*(-78 + 472*a5^3 + a5^2*(872 - 2122*d) - 392*d + 2023*d^2 - 1796*d^3 + 10*a5*(36 - 263*d + 331*d^2)) + a4*(-58 + 336*a5^4 + a5^3*(880 - 2106*d) + 249*d + 455*d^2 - 2196*d^3 + 1654*d^4 + 5*a5^2*(74 - 697*d + 934*d^2) - 2*a5*(62 + 423*d - 2364*d^2 + 2262*d^3)) + 2*(16*a5^5 + a5^4*(84 - 160*d) + a5^3*(44 - 436*d + 522*d^2) - a5^2*(28 + 124*d - 828*d^2 + 771*d^3) + d*(14 - 55*d - 25*d^2 + 209*d^3 - 143*d^4) + a5*(-12 + 80*d + 106*d^2 - 685*d^3 + 536*d^4)))) + 2*a1^2*(20*a3^5 + 224*a4^5 + 2*a3^4*(16 + 44*a2 + 85*a4 + 60*a5 - 76*d) + 16*a4^4*(19 + 42*a2 + 42*a5 - 67*d) + 8*a4^3*(7 + 77*a2^2 + 112*a5^2 + a5*(79 - 319*d) + a2*(102 + 175*a5 - 283*d) - 131*d + 240*d^2) + a3^3*(112*a2^2 + 568*a4^2 + 156*a5 + 260*a5^2 + 2*a4*(115 + 389*a5 - 513*d) + 4*a2*(32 + 151*a4 + 92*a5 - 117*d) - 194*d - 676*a5*d + 431*d^2) + 4*a4^2*(-11 + 44*a2^3 + 154*a5^3 + a5^2*(128 - 622*d) + a2^2*(161 + 210*a5 - 330*d) - 29*d + 320*d^2 - 404*d^3 + a2*(50 + 328*a5^2 + a5*(275 - 904*d) - 471*d + 669*d^2) + a5*(17 - 401*d + 852*d^2)) + a3^2*(-16 + 44*a2^3 + 928*a4^3 + 4*a5 + 252*a5^2 + 260*a5^3 + 4*a4^2*(153 + 460*a5 - 637*d) + 2*a2^2*(72 + 301*a4 + 166*a5 - 200*d) - 650*a5*d - 1048*a5^2*d + 412*d^2 + 1369*a5*d^2 - 583*d^3 + a2*(24 + 1528*a4^2 + 408*a5 + 556*a5^2 + 2*a4*(364 + 893*a5 - 1211*d) - 522*d - 1432*a5*d + 901*d^2) + 2*a4*(9 + 382*a5 + 614*a5^2 - 519*d - 1633*a5*d + 1088*d^2)) + (a5 + a5^2 - 2*a5*d + (-1 + d)*d)*(-4 + 44*a2^3 + 20*a5^3 + 4*a2^2*(8 + 27*a5 - 44*d) + 26*d + 25*d^2 - 97*d^3 - 16*a5^2*(-1 + 7*d) + a5*(-16 - 42*d + 187*d^2) + a2*(-16 + 84*a5^2 - 62*d + 229*d^2 - 48*a5*(-1 + 6*d))) + 2*a4*(-6 + 95*a5^4 + a5^3*(109 - 532*d) + a2^3*(67 + 65*a5 - 88*d) + 35*d + 30*d^2 - 330*d^3 + 321*d^4 + a2^2*(64 + 257*a5^2 + a5*(253 - 640*d) - 399*d + 429*d^2) + a5^2*(1 - 468*d + 1077*d^2) - a5*(23 + 23*d - 673*d^2 + 956*d^3) + a2*(-9 + 287*a5^3 + a5^2*(303 - 1124*d) - 128*d + 669*d^2 - 657*d^3 + a5*(69 - 881*d + 1466*d^2))) + a3*(-4 + 736*a4^4 - 36*a5 + 4*a5^2 + 164*a5^3 + 120*a5^4 + 8*a4^3*(89 + 233*a5 - 343*d) + 44*a2^3*(1 + 4*a4 + 2*a5 - 2*d) + 46*d - 4*a5*d - 662*a5^2*d - 676*a5^3*d - d^2 + 868*a5*d^2 + 1369*a5^2*d^2 - 372*d^3 - 1194*a5*d^3 + 381*d^4 + 4*a4^2*(16 + 466*a5^2 + a5*(305 - 1276*d) - 456*d + 897*d^2) + 2*a2^2*(532*a4^2 + a4*(310 + 537*a5 - 730*d) + 2*(8 + 82*a5^2 + a5*(71 - 198*d) - 88*d + 116*d^2)) + 2*a4*(-27 + 409*a5^3 + a5^2*(368 - 1648*d) - 35*d + 732*d^2 - 981*d^3 + 2*a5*(12 - 517*d + 1098*d^2)) + a2*(-16 + 1680*a4^3 + 360*a5^3 + a5^2*(412 - 1420*d) + 8*a4^2*(169 + 350*a5 - 513*d) - 70*d + 685*d^2 - 750*d^3 + 2*a5*(28 - 536*d + 905*d^2) + 2*a4*(83 + 874*a5^2 - 1003*d + 1566*d^2 - 26*a5*(-26 + 89*d))))) + 2*a1*(4*a3^6 + 4*a4 - 16*a4^2 - 56*a4^3 + 48*a4^4 + 160*a4^5 + 64*a4^6 - 26*a4*a5 - 76*a4^2*a5 + 148*a4^3*a5 + 464*a4^4*a5 + 240*a4^5*a5 - 8*a5^2 - 62*a4*a5^2 + 68*a4^2*a5^2 + 524*a4^3*a5^2 + 456*a4^4*a5^2 - 16*a5^3 + 22*a4*a5^3 + 360*a4^2*a5^3 + 496*a4^3*a5^3 + 4*a5^4 + 122*a4*a5^4 + 264*a4^2*a5^4 + 16*a5^5 + 60*a4*a5^5 + 4*a5^6 + a3^5*(8 + 44*a4 + 40*a5 - 48*d) + 28*a4*d + 128*a4^2*d - 144*a4^3*d - 736*a4^4*d - 448*a4^5*d + 18*a5*d + 167*a4*a5*d - 200*a4^2*a5*d - 1652*a4^3*a5*d - 1416*a4^4*a5*d + 66*a5^2*d - 45*a4*a5^2*d - 1480*a4^2*a5^2*d - 2036*a4^3*a5^2*d - 10*a5^3*d - 673*a4*a5^3*d - 1480*a4^2*a5^3*d - 114*a5^4*d - 469*a4*a5^4*d - 48*a5^5*d - 10*d^2 - 115*a4*d^2 + 126*a4^2*d^2 + 1300*a4^3*d^2 + 1176*a4^4*d^2 - 87*a5*d^2 + 47*a4*a5*d^2 + 2162*a4^2*a5*d^2 + 2960*a4^3*a5*d^2 + a5^2*d^2 + 1360*a4*a5^2*d^2 + 3056*a4^2*a5^2*d^2 + 311*a5^3*d^2 + 1360*a4*a5^3*d^2 + 197*a5^4*d^2 + 37*d^3 - 24*a4*d^3 - 1092*a4^2*d^3 - 1520*a4^3*d^3 + 13*a5*d^3 - 1240*a4*a5*d^3 - 2852*a4^2*a5*d^3 - 411*a5^2*d^3 - 1889*a4*a5^2*d^3 - 391*a5^3*d^3 - 8*d^4 + 437*a4*d^4 + 1034*a4^2*d^4 + 265*a5*d^4 + 1290*a4*a5*d^4 + 411*a5^2*d^4 - 67*d^5 - 354*a4*d^5 - 221*a5*d^5 + 48*d^6 + a3^4*(194*a4^2 + 124*a5^2 + a4*(82 + 324*a5 - 412*d) + a5*(68 - 316*d) + d*(-78 + 197*d)) + 4*a2^4*(3*a3^2 + 12*a4^2 + a4*(13 + 5*a5 - 12*d) + 3*a3*(1 + 4*a4 + 2*a5 - 2*d) + 3*(a5 + a5^2 - 2*a5*d + (-1 + d)*d)) + a3^3*(-8 + 436*a4^3 + 176*a5^3 + a5^2*(172 - 708*d) + 2*a4^2*(158 + 506*a5 - 685*d) + 2*d + 251*d^2 - 391*d^3 + a5*(4 - 420*d + 922*d^2) + a4*(8 + 760*a5^2 + a5*(466 - 2001*d) - 580*d + 1312*d^2)) + a2^3*(48*a3^3 + 232*a4^3 + 4*a4^2*(89 + 58*a5 - 130*d) + 2*a3^2*(34 + 125*a4 + 68*a5 - 84*d) + a4*(90 + 152*a5^2 + a5*(234 - 427*d) - 419*d + 346*d^2) + 2*a3*(10 + 212*a4^2 + 64*a5^2 + a4*(161 + 190*a5 - 298*d) - 80*d + 96*d^2 - 32*a5*(-2 + 5*d)) + 4*(10*a5^3 + a5^2*(15 - 38*d) + d*(-5 + 23*d - 18*d^2) + a5*(5 - 38*d + 46*d^2))) + a2^2*(64*a3^4 + 392*a4^4 - 8*a5 + 44*a5^2 + 100*a5^3 + 48*a5^4 + 4*a4^3*(179 + 164*a5 - 350*d) + 4*a3^3*(26 + 107*a4 + 64*a5 - 83*d) + 8*d - 102*a5*d - 402*a5^2*d - 280*a5^3*d + 58*d^2 + 523*a5*d^2 + 571*a5^2*d^2 - 221*d^3 - 494*a5*d^3 + 155*d^4 + a3^2*(32 + 1042*a4^2 + 368*a5^2 + a5*(324 - 976*d) + 4*a4*(154 + 288*a5 - 417*d) - 414*d + 627*d^2) + 2*a4^2*(134 + 308*a5^2 + a5*(428 - 976*d) - 819*d + 863*d^2) + a4*(304*a5^3 + a5^2*(450 - 1259*d) - 2*d*(162 - 559*d + 436*d^2) + a5*(190 - 1377*d + 1764*d^2)) + a3*(-8 + 1080*a4^3 + 224*a5^3 + 2*a4^2*(587 + 804*a5 - 1354*d) + a5^2*(320 - 924*d) - 90*d + 531*d^2 - 514*d^3 + 2*a5*(38 - 416*d + 607*d^2) + a4*(222 + 1020*a5^2 + a5*(1066 - 2879*d) - 1681*d + 2112*d^2))) + a3^2*(-4 + 520*a4^4 + 124*a5^4 + a5^3*(188 - 708*d) + 12*a4^3*(48 + 125*a5 - 182*d) + 46*d - 11*d^2 - 367*d^3 + 411*d^4 + 2*a5^2*(6 - 360*d + 725*d^2) + 2*a4^2*(23 + 833*a5^2 + a5*(579 - 2281*d) - 780*d + 1586*d^2) - a5*(36 + 6*d - 899*d^2 + 1277*d^3) + a4*(-54 + 792*a5^3 + a5^2*(780 - 3211*d) - 40*d + 1345*d^2 - 1918*d^3 + a5*(70 - 2060*d + 4302*d^2))) + a3*(304*a4^5 + 40*a5^5 + a5^4*(92 - 316*d) + 8*a4^4*(62 + 128*a5 - 205*d) + 2*a5^3*(6 - 246*d + 461*d^2) + 4*a4^3*(21 + 378*a5^2 + a5*(307 - 1089*d) - 448*d + 815*d^2) - a5^2*(44 + 18*d - 959*d^2 + 1277*d^3) + d*(14 - 75*d + 17*d^2 + 253*d^3 - 221*d^4) + 2*a5*(-6 + 58*d - 5*d^2 - 406*d^3 + 426*d^4) + 2*a4^2*(-50 + 564*a5^3 - 81*d + 1166*d^2 - 1515*d^3 - 9*a5^2*(-63 + 256*d) + a5*(97 - 1630*d + 3197*d^2)) + a4*(372*a5^4 + a5^3*(530 - 2107*d) + a5^2*(60 - 2109*d + 4334*d^2) - a5*(106 + 132*d - 2836*d^2 + 3915*d^3) + 4*(-5 + 40*d + 14*d^2 - 321*d^3 + 332*d^4))) + a2*(32*a3^5 + 272*a4^5 - 8*a5 - 24*a5^2 + 28*a5^3 + 68*a5^4 + 24*a5^5 + 8*a4^4*(70 + 86*a5 - 173*d) + 2*a3^4*(28 + 135*a4 + 92*a5 - 118*d) + 8*d + 64*a5*d - 92*a5^2*d - 376*a5^3*d - 200*a5^4*d - 40*d^2 + 98*a5*d^2 + 754*a5^2*d^2 + 596*a5^3*d^2 - 34*d^3 - 655*a5*d^3 - 831*a5^2*d^3 + 209*d^4 + 554*a5*d^4 - 143*d^5 + 4*a3^3*(2 + 221*a4^2 + 96*a5^2 + a5*(68 - 254*d) + 2*a4*(53 + 143*a5 - 196*d) - 84*d + 164*d^2) + 4*a4^3*(53 + 230*a5^2 + a5*(266 - 741*d) - 486*d + 649*d^2) + a3^2*(-24 + 1388*a4^3 + 368*a5^3 + 2*a4^2*(579 + 1270*a5 - 1891*d) + a5^2*(444 - 1524*d) - 44*d + 710*d^2 - 875*d^3 + 4*a5*(12 - 283*d + 507*d^2) + a4*(112 + 1336*a5 + 1694*a5^2 - 1878*d - 4665*a5*d + 3240*d^2)) + a4^2*(-64 + 696*a5^3 + a5^2*(860 - 2944*d) - 462*d + 2366*d^2 - 2266*d^3 + a5*(304 - 2802*d + 4334*d^2)) + a4*(-26 + 232*a5^4 + a5^3*(390 - 1349*d) + 91*d + 283*d^2 - 1192*d^3 + 926*d^4 + a5^2*(122 - 1647*d + 2826*d^2) - a5*(54 + 361*d - 2378*d^2 + 2613*d^3)) + a3*(-8 + 1024*a4^4 + 160*a5^4 + 4*a4^3*(337 + 580*a5 - 968*d) + a5^3*(296 - 944*d) + 64*d + 70*d^2 - 639*d^3 + 566*d^4 + 4*a5^2*(17 - 293*d + 492*d^2) + a4^2*(294 + 2312*a5^2 + a5*(2116 - 6748*d) - 3378*d + 5152*d^2) - 2*a5*(24 + 70*d - 756*d^2 + 875*d^3) + a4*(-76 + 1060*a5^3 + a5^2*(1274 - 4422*d) - 367*d + 2638*d^2 - 2868*d^3 + a5*(274 - 3628*d + 6124*d^2)))))));
(p44 = 8*a4 - 42*a3^2*a4 - 4*a3^3*a4 + 72*a3^4*a4 + 20*a3^5*a4 - 38*a3^6*a4 - 16*a3^7*a4 + 16*a4^2 - 96*a3*a4^2 - 80*a3^2*a4^2 + 348*a3^3*a4^2 + 180*a3^4*a4^2 - 300*a3^5*a4^2 - 164*a3^6*a4^2 - 56*a4^3 - 168*a3*a4^3 + 604*a3^2*a4^3 + 612*a3^3*a4^3 - 932*a3^4*a4^3 - 700*a3^5*a4^3 - 112*a4^4 + 448*a3*a4^4 + 984*a3^2*a4^4 - 1440*a3^3*a4^4 - 1608*a3^4*a4^4 + 112*a4^5 + 752*a3*a4^5 - 1152*a3^2*a4^5 - 2144*a3^3*a4^5 + 224*a4^6 - 448*a3*a4^6 - 1664*a3^2*a4^6 - 64*a4^7 - 704*a3*a4^7 - 128*a4^8 + 12*a2^6*a4*(-1 + a5) - 24*a3^2*a5 - 24*a3^3*a5 + 48*a3^4*a5 + 48*a3^5*a5 - 24*a3^6*a5 - 24*a3^7*a5 - 12*a4*a5 - 126*a3*a4*a5 - 74*a3^2*a4*a5 + 438*a3^3*a4*a5 + 366*a3^4*a4*a5 - 336*a3^5*a4*a5 - 304*a3^6*a4*a5 - 140*a4^2*a5 - 168*a3*a4^2*a5 + 1260*a3^2*a4^2*a5 + 1264*a3^3*a4^2*a5 - 1552*a3^4*a4^2*a5 - 1560*a3^5*a4^2*a5 - 144*a4^3*a5 + 1452*a3*a4^3*a5 + 2340*a3^2*a4^3*a5 - 3308*a3^3*a4^3*a5 - 4228*a3^4*a4^3*a5 + 600*a4^4*a5 + 2192*a3*a4^4*a5 - 3528*a3^2*a4^4*a5 - 6560*a3^3*a4^4*a5 + 816*a4^5*a5 - 1808*a3*a4^5*a5 - 5856*a3^2*a4^5*a5 - 352*a4^6*a5 - 2816*a3*a4^6*a5 - 576*a4^7*a5 - 48*a3*a5^2 - 48*a3^2*a5^2 + 192*a3^3*a5^2 + 192*a3^4*a5^2 - 144*a3^5*a5^2 - 144*a3^6*a5^2 - 88*a4*a5^2 - 118*a3*a4*a5^2 + 888*a3^2*a4*a5^2 + 1066*a3^3*a4*a5^2 - 1112*a3^4*a4*a5^2 - 1308*a3^5*a4*a5^2 - 108*a4^2*a5^2 + 1404*a3*a4^2*a5^2 + 2328*a3^2*a4^2*a5^2 - 3272*a3^3*a4^2*a5^2 - 4816*a3^4*a4^2*a5^2 + 760*a4^3*a5^2 + 2400*a3*a4^3*a5^2 - 4604*a3^2*a4^3*a5^2 - 9188*a3^3*a4^3*a5^2 + 1008*a4^4*a5^2 - 3120*a3*a4^4*a5^2 - 9592*a3^2*a4^4*a5^2 - 816*a4^5*a5^2 - 5232*a3*a4^5*a5^2 - 1184*a4^6*a5^2 - 24*a5^3 - 24*a3*a5^3 + 288*a3^2*a5^3 + 288*a3^3*a5^3 - 360*a3^4*a5^3 - 360*a3^5*a5^3 - 32*a4*a5^3 + 782*a3*a4*a5^3 + 1198*a3^2*a4*a5^3 - 1880*a3^3*a4*a5^3 - 2552*a3^4*a4*a5^3 + 572*a4^2*a5^3 + 1656*a3*a4^2*a5^3 - 3592*a3^2*a4^2*a5^3 - 7008*a3^3*a4^2*a5^3 + 800*a4^3*a5^3 - 3028*a3*a4^3*a5^3 - 9308*a3^2*a4^3*a5^3 - 968*a4^4*a5^3 - 6000*a3*a4^4*a5^3 - 1520*a4^5*a5^3 + 192*a3*a5^4 + 192*a3^2*a5^4 - 480*a3^3*a5^4 - 480*a3^4*a5^4 + 252*a4*a5^4 + 558*a3*a4*a5^4 - 1750*a3^2*a4*a5^4 - 2644*a3^3*a4*a5^4 + 388*a4^2*a5^4 - 2068*a3*a4^2*a5^4 - 5252*a3^2*a4^2*a5^4 - 816*a4^3*a5^4 - 4448*a3*a4^3*a5^4 - 1360*a4^4*a5^4 + 48*a5^5 + 48*a3*a5^5 - 360*a3^2*a5^5 - 360*a3^3*a5^5 + 80*a4*a5^5 - 856*a3*a4*a5^5 - 1476*a3^2*a4*a5^5 - 496*a4^2*a5^5 - 1928*a3*a4^2*a5^5 - 800*a4^3*a5^5 - 144*a3*a5^6 - 144*a3^2*a5^6 - 172*a4*a5^6 - 400*a3*a4*a5^6 - 264*a4^2*a5^6 - 24*a5^7 - 24*a3*a5^7 - 36*a4*a5^7 + 24*a3^2*d + 24*a3^3*d - 48*a3^4*d - 48*a3^5*d + 24*a3^6*d + 24*a3^7*d - 8*a4*d + 158*a3*a4*d + 161*a3^2*a4*d - 546*a3^3*a4*d - 492*a3^4*a4*d + 412*a3^5*a4*d + 363*a3^6*a4*d + 140*a4^2*d + 420*a3*a4^2*d - 1550*a3^2*a4^2*d - 1978*a3^3*a4^2*d + 2018*a3^4*a4^2*d + 2070*a3^5*a4^2*d + 316*a4^3*d - 1664*a3*a4^3*d - 3836*a3^2*a4^3*d + 4344*a3^3*a4^3*d + 6008*a3^4*a4^3*d - 600*a4^4*d - 3560*a3*a4^4*d + 4512*a3^2*a4^4*d + 9760*a3^3*a4^4*d - 1264*a4^5*d + 2144*a3*a4^5*d + 8976*a3^2*a4^5*d + 352*a4^6*d + 4384*a3*a4^6*d + 896*a4^7*d + 108*a3*a5*d + 144*a3^2*a5*d - 408*a3^3*a5*d - 480*a3^4*a5*d + 300*a3^5*a5*d + 336*a3^6*a5*d + 232*a4*a5*d + 441*a3*a4*a5*d - 2171*a3^2*a4*a5*d - 2941*a3^3*a4*a5*d + 2635*a3^4*a4*a5*d + 3260*a3^5*a4*a5*d + 454*a4^2*a5*d - 3634*a3*a4^2*a5*d - 7168*a3^2*a4^2*a5*d + 8334*a3^3*a4^2*a5*d + 12734*a3^4*a4^2*a5*d - 1956*a4^3*a5*d - 8104*a3*a4^3*a5*d + 12004*a3^2*a4^3*a5*d + 25608*a3^3*a4^3*a5*d - 3544*a4^4*a5*d + 7896*a3*a4^4*a5*d + 27984*a3^2*a4^4*a5*d + 1888*a4^5*a5*d + 15840*a3*a4^5*a5*d + 3680*a4^6*a5*d + 84*a5^2*d + 156*a3*a5^2*d - 948*a3^2*a5^2*d - 1212*a3^3*a5^2*d + 1152*a3^4*a5^2*d + 1344*a3^5*a5^2*d + 242*a4*a5^2*d - 2737*a3*a4*a5^2*d - 5170*a3^2*a4*a5^2*d + 6489*a3^3*a4*a5^2*d + 9828*a3^4*a4*a5^2*d - 2050*a4^2*a5^2*d - 7520*a3*a4^2*a5^2*d + 13244*a3^2*a4^2*a5^2*d + 27930*a3^3*a4^2*a5^2*d - 3832*a4^3*a5^2*d + 11688*a3*a4^3*a5^2*d + 38540*a3^2*a4^3*a5^2*d + 3784*a4^4*a5^2*d + 25912*a3*a4^4*a5^2*d + 6864*a4^5*a5^2*d + 36*a5^3*d - 864*a3*a5^3*d - 1236*a3^2*a5^3*d + 2088*a3^3*a5^3*d + 2520*a3^4*a5^3*d - 1160*a4*a5^3*d - 3501*a3*a4*a5^3*d + 7893*a3^2*a4*a5^3*d + 14040*a3^3*a4*a5^3*d - 2458*a4^2*a5^3*d + 9726*a3*a4^2*a5^3*d + 28342*a3^2*a4^2*a5^3*d + 3996*a4^3*a5^3*d + 24560*a3*a4^3*a5^3*d + 7752*a4^4*a5^3*d - 276*a5^4*d - 516*a3*a5^4*d + 1992*a3^2*a5^4*d + 2520*a3^3*a5^4*d - 764*a4*a5^4*d + 4779*a3*a4*a5^4*d + 10287*a3^2*a4*a5^4*d + 2806*a4^2*a5^4*d + 13432*a3*a4^2*a5^4*d + 5604*a4^3*a5^4*d - 60*a5^5*d + 972*a3*a5^5*d + 1344*a3^2*a5^5*d + 1152*a4*a5^5*d + 3644*a3*a4*a5^5*d + 2356*a4^2*a5^5*d + 192*a5^6*d + 336*a3*a5^6*d + 466*a4*a5^6*d + 24*a5^7*d - 60*a3*d^2 - 96*a3^2*d^2 + 216*a3^3*d^2 + 288*a3^4*d^2 - 156*a3^5*d^2 - 192*a3^6*d^2 - 130*a4*d^2 - 387*a3*a4*d^2 + 1275*a3^2*a4*d^2 + 2037*a3^3*a4*d^2 - 1545*a3^4*a4*d^2 - 2034*a3^5*a4*d^2 - 398*a4^2*d^2 + 2136*a3*a4^2*d^2 + 5442*a3^2*a4^2*d^2 - 5124*a3^3*a4^2*d^2 - 8496*a3^4*a4^2*d^2 + 1096*a4^3*d^2 + 6444*a3*a4^3*d^2 - 7352*a3^2*a4^3*d^2 - 17988*a3^3*a4^3*d^2 + 2824*a4^4*d^2 - 4528*a3*a4^4*d^2 - 20424*a3^2*a4^4*d^2 - 912*a4^5*d^2 - 11856*a3*a4^5*d^2 - 2784*a4^6*d^2 - 96*a5*d^2 - 258*a3*a5*d^2 + 1020*a3^2*a5*d^2 + 1608*a3^3*a5*d^2 - 1212*a3^4*a5*d^2 - 1638*a3^5*a5*d^2 - 447*a4*a5*d^2 + 3190*a3*a4*a5*d^2 + 7317*a3^2*a4*a5*d^2 - 7462*a3^3*a4*a5*d^2 - 12542*a3^4*a4*a5*d^2 + 2454*a4^2*a5*d^2 + 11482*a3*a4^2*a5*d^2 - 16064*a3^2*a4^2*a5*d^2 - 37264*a3^3*a4^2*a5*d^2 + 6232*a4^3*a5*d^2 - 14296*a3*a4^3*a5*d^2 - 53644*a3^2*a4^3*a5*d^2 - 4400*a4^4*a5*d^2 - 37488*a3*a4^4*a5*d^2 - 10256*a4^5*a5*d^2 - 126*a5^2*d^2 + 1422*a3*a5^2*d^2 + 2694*a3^2*a5^2*d^2 - 3342*a3^3*a5^2*d^2 - 4824*a3^4*a5^2*d^2 + 1967*a4*a5^2*d^2 + 7719*a3*a4*a5^2*d^2 - 13338*a3^2*a4*a5^2*d^2 - 27522*a3^3*a4*a5^2*d^2 + 5598*a4^2*a5^2*d^2 - 17258*a3*a4^2*a5^2*d^2 - 57112*a3^2*a4^2*a5^2*d^2 - 7316*a4^3*a5^2*d^2 - 51116*a3*a4^3*a5^2*d^2 - 16744*a4^4*a5^2*d^2 + 618*a5^3*d^2 + 1716*a3*a5^3*d^2 - 4314*a3^2*a5^3*d^2 - 6756*a3^3*a5^3*d^2 + 2455*a4*a5^3*d^2 - 10598*a3*a4*a5^3*d^2 - 27790*a3^2*a4*a5^3*d^2 - 6398*a4^2*a5^3*d^2 - 36736*a3*a4^2*a5^3*d^2 - 15620*a4^3*a5^3*d^2 + 342*a5^4*d^2 - 2670*a3*a5^4*d^2 - 4824*a3^2*a5^4*d^2 - 3169*a4*a5^4*d^2 - 12980*a3*a4*a5^4*d^2 - 8360*a4^2*a5^4*d^2 - 642*a5^5*d^2 - 1638*a3*a5^5*d^2 - 2204*a4*a5^5*d^2 - 192*a5^6*d^2 + 36*d^3 + 126*a3*d^3 - 360*a3^2*d^3 - 684*a3^3*d^3 + 420*a3^4*d^3 + 654*a3^5*d^3 + 238*a4*d^3 - 1199*a3*a4*d^3 - 3400*a3^2*a4*d^3 + 2819*a3^3*a4*d^3 + 5318*a3^4*a4*d^3 - 932*a4^2*d^3 - 5728*a3*a4^2*d^3 + 6258*a3^2*a4^2*d^3 + 16626*a3^3*a4^2*d^3 - 3252*a4^3*d^3 + 5388*a3*a4^3*d^3 + 24960*a3^2*a4^3*d^3 + 1448*a4^4*d^3 + 18008*a3*a4^4*d^3 + 5024*a4^5*d^3 + 144*a5*d^3 - 1014*a3*a5*d^3 - 2454*a3^2*a5*d^3 + 2334*a3^3*a5*d^3 + 4014*a3^4*a5*d^3 - 1461*a4*a5*d^3 - 7335*a3*a4*a5*d^3 + 9952*a3^2*a4*a5*d^3 + 23744*a3^3*a4*a5*d^3 - 5618*a4^2*a5*d^3 + 13368*a3*a4^2*a5*d^3 + 51110*a3^2*a4^2*a5*d^3 + 5620*a4^3*a5*d^3 + 47432*a3*a4^3*a5*d^3 + 16072*a4^4*a5*d^3 - 672*a5^2*d^3 - 2544*a3*a5^2*d^3 + 4572*a3^2*a5^2*d^3 + 8772*a3^3*a5^2*d^3 - 3641*a4*a5^2*d^3 + 11686*a3*a4*a5^2*d^3 + 36781*a3^2*a4*a5^2*d^3 + 7308*a4^2*a5^2*d^3 + 49774*a3*a4^2*a5^2*d^3 + 21776*a4^3*a5^2*d^3 - 774*a5^3*d^3 + 3822*a3*a5^3*d^3 + 8772*a3^2*a5^3*d^3 + 4601*a4*a5^3*d^3 + 23714*a3*a4*a5^3*d^3 + 15418*a4^2*a5^3*d^3 + 1164*a5^4*d^3 + 4014*a3*a5^4*d^3 + 5343*a4*a5^4*d^3 + 654*a5^5*d^3 - 54*d^4 + 264*a3*d^4 + 804*a3^2*d^4 - 600*a3^3*d^4 - 1230*a3^4*d^4 + 398*a4*d^4 + 2557*a3*a4*d^4 - 2737*a3^2*a4*d^4 - 7632*a3^3*a4*d^4 + 2084*a4^2*d^4 - 3716*a3*a4^2*d^4 - 17142*a3^2*a4^2*d^4 - 1448*a4^3*d^4 - 16488*a3*a4^3*d^4 - 5736*a4^4*d^4 + 354*a5*d^4 + 1764*a3*a5*d^4 - 2370*a3^2*a5*d^4 - 5556*a3^3*a5*d^4 + 2593*a4*a5*d^4 - 6378*a3*a4*a5*d^4 - 24020*a3^2*a4*a5*d^4 - 4086*a4^2*a5*d^4 - 33564*a3*a4^2*a5*d^4 - 15168*a4^3*a5*d^4 + 870*a5^2*d^4 - 3006*a3*a5^2*d^4 - 8652*a3^2*a5^2*d^4 - 3725*a4*a5^2*d^4 - 23768*a3*a4*a5^2*d^4 - 15776*a4^2*a5^2*d^4 - 1236*a5^3*d^4 - 5556*a3*a5^3*d^4 - 7412*a4*a5^3*d^4 - 1230*a5^4*d^4 - 72*d^5 - 468*a3*d^5 + 480*a3^2*d^5 + 1380*a3^3*d^5 - 722*a4*d^5 + 1365*a3*a4*d^5 + 6219*a3^2*a4*d^5 + 864*a4^2*d^5 + 9024*a3*a4^2*d^5 + 4208*a4^3*d^5 - 486*a5*d^5 + 1230*a3*a5*d^5 + 4428*a3^2*a5*d^5 + 1589*a4*a5*d^5 + 12500*a3*a4*a5*d^5 + 8544*a4^2*a5*d^5 + 768*a5^2*d^5 + 4428*a3*a5^2*d^5 + 5989*a4*a5^2*d^5 + 1380*a5^3*d^5 + 108*d^6 - 204*a3*d^6 - 924*a3^2*d^6 - 276*a4*d^6 - 2710*a3*a4*d^6 - 1918*a4^2*d^6 - 258*a5*d^6 - 1902*a3*a5*d^6 - 2638*a4*a5*d^6 - 924*a5^2*d^6 + 36*d^7 + 342*a3*d^7 + 492*a4*d^7 + 342*a5*d^7 - 54*d^8 - 32*a1^6*(a3^2 + 4*a4^2 + a5 + a5^2 + a4*(2 + 4*a5 - 4*d) + a3*(1 + 4*a4 + 2*a5 - 2*d) - d - 2*a5*d + d^2) - 32*a1^5*(5*a3^3 + a4 + 14*a4^2 + 24*a4^3 + 15*a4*a5 + 42*a4^2*a5 + 5*a5^2 + 26*a4*a5^2 + 5*a5^3 + a3^2*(5 + 26*a4 + 15*a5 - 17*d) - 21*a4*d - 52*a4^2*d - 12*a5*d - 59*a4*a5*d - 17*a5^2*d + 7*d^2 + 34*a4*d^2 + 19*a5*d^2 - 7*d^3 + a3*(44*a4^2 + 15*a5^2 + a4*(17 + 51*a5 - 60*d) + a5*(10 - 34*d) + d*(-12 + 19*d)) + a2*(5*a3^2 + 20*a4^2 + a4*(11 + 19*a5 - 20*d) + 5*a3*(1 + 4*a4 + 2*a5 - 2*d) + 5*(a5 + a5^2 - 2*a5*d + (-1 + d)*d))) - 2*a2^5*(12*a3^3 + 32*a4^3 + 4*a4^2*(23 + a5 - 20*d) + 4*a3^2*(6 + 14*a4 + 6*a5 - 9*d) - 12*(-1 + d)*(a5 + a5^2 - 2*a5*d + (-1 + d)*d) + a4*(24 - 12*a5^2 + a5*(76 - 25*d) - 119*d + 56*d^2) + 4*a3*(20*a4^2 + 2*a4*(13 + 5*a5 - 14*d) + 3*(1 + 3*a5 + a5^2 - 4*d - 4*a5*d + 3*d^2))) - 8*a1^4*(39*a3^4 + 224*a4^4 + a3^3*(41 + 82*a2 + 252*a4 + 160*a5 - 192*d) + 8*a4^3*(19 + 48*a2 + 72*a5 - 96*d) + (a5 + a5^2 - 2*a5*d + (-1 + d)*d)*(-9 + 39*a2^2 + 39*a5^2 + a5*(6 - 114*d) + 6*a2*(1 + 13*a5 - 19*d) + 80*d^2) + 4*a4^2*(-2 + 39*a2^2 + 144*a5^2 + a5*(69 - 359*d) + a2*(67 + 161*a5 - 210*d) - 99*d + 230*d^2) + a3^2*(-7 + 39*a2^2 + 596*a4^2 + 131*a5 + 242*a5^2 + 2*a4*(99 + 379*a5 - 470*d) + a2*(88 + 424*a4 + 242*a5 - 278*d) - 157*d - 584*a5*d + 347*d^2) + a3*(-9 + 608*a4^3 - 10*a5 + 135*a5^2 + 160*a5^3 + 4*a4^2*(77 + 291*a5 - 374*d) + 39*a2^2*(1 + 4*a4 + 2*a5 - 2*d) + 16*d - 326*a5*d - 584*a5^2*d + 196*d^2 + 698*a5*d^2 - 274*d^3 + 2*a2*(3 + 356*a4^2 + 86*a5 + 119*a5^2 + 2*a4*(79 + 200*a5 - 244*d) - 104*d - 274*a5*d + 155*d^2) + 2*a4*(-6 + 192*a5 + 381*a5^2 - 254*d - 930*a5*d + 572*d^2)) + 2*a4*(-7 + 128*a5^3 + a5^2*(89 - 465*d) + a2^2*(48 + 69*a5 - 78*d) + 4*d + 160*d^2 - 228*d^3 + a5*(-4 - 236*d + 561*d^2) + a2*(13 + 197*a5^2 - 194*d + 276*d^2 - 46*a5*(-3 + 10*d)))) - a2^4*(96*a3^4 + 400*a4^4 + 4*a4^3*(192 + 156*a5 - 335*d) + 8*a3^3*(21 + 74*a4 + 39*a5 - 54*d) + 2*a4^2*(94 + 148*a5^2 + a5*(644 - 794*d) - 937*d + 808*d^2) + 24*(-1 + d)*(-5*a5^3 + 4*a5^2*(-1 + 4*d) + a5*(1 + 9*d - 17*d^2) + d*(-1 - 5*d + 6*d^2)) + a3^2*(1316*a4^2 + a4*(910 + 1256*a5 - 1995*d) + 24*(2 + 20*a5 + 14*a5^2 - 25*d - 43*a5*d + 30*d^2)) + a4*(-44 + 60*a5^3 + a5^2*(660 - 666*d) - 314*d + 1355*d^2 - 811*d^3 + 4*a5*(74 - 477*d + 343*d^2)) + a3*(1232*a4^3 + 4*a4^2*(379 + 398*a5 - 733*d) + a4*(238 + 720*a5^2 - 2241*d + 2214*d^2 - 4*a5*(-397 + 663*d)) + 24*(-1 + 5*a5^3 - 6*d + 29*d^2 - 22*d^3 - 6*a5^2*(-3 + 5*d) + a5*(6 - 46*d + 47*d^2)))) - 8*a1^3*(37*a3^5 + 272*a4^5 + a3^4*(41 + 127*a2 + 291*a4 + 201*a5 - 247*d) + 8*a4^4*(25 + 88*a2 + 115*a5 - 159*d) + 4*a4^3*(-16 + 143*a2^2 + 318*a5^2 + a5*(141 - 843*d) + 3*a2*(49 + 143*a5 - 201*d) - 192*d + 569*d^2) + a3^3*(-19 + 127*a2^2 + 896*a4^2 + 192*a5 + 418*a5^2 + a4*(258 + 1229*a5 - 1553*d) + a2*(147 + 818*a4 + 508*a5 - 620*d) - 224*d - 1040*a5*d + 637*d^2) + (a5 + a5^2 - 2*a5*d + (-1 + d)*d)*(-2 + 37*a2^3 + 37*a5^3 + a5^2*(20 - 173*d) + a2^2*(20 + 111*a5 - 173*d) + 39*d - d^2 - 119*d^3 + a5*(-27 - 26*d + 254*d^2) + a2*(-27 + 111*a5^2 + a5*(40 - 346*d) - 26*d + 254*d^2)) + a3^2*(-25 + 37*a2^3 + 1344*a4^3 - 49*a5 + 318*a5^2 + 418*a5^3 + a4^2*(590 + 2746*a5 - 3574*d) + a2^2*(147 + 651*a4 + 365*a5 - 427*d) + 75*d - 752*a5*d - 1586*a5^2*d + 442*d^2 + 1967*a5*d^2 - 800*d^3 + a2*(-7 + 1924*a4^2 + 461*a5 + 746*a5^2 + a4*(739 + 2361*a5 - 3019*d) - 559*d - 1840*a5*d + 1113*d^2) + a4*(-82 + 846*a5 + 1882*a5^2 - 1054*d - 4761*a5*d + 3007*d^2)) + 2*a4^2*(-29 + 74*a2^3 + 449*a5^3 + a5^2*(283 - 1722*d) + a2^2*(240 + 451*a5 - 632*d) + 73*d + 520*d^2 - 967*d^3 + a5*(-43 - 765*d + 2218*d^2) + a2*(9 + 826*a5^2 - 757*d + 1450*d^2 - 7*a5*(-75 + 308*d))) + a4*(-5 + 305*a5^4 + a5^3*(278 - 1564*d) + a2^3*(105 + 117*a5 - 148*d) + 100*d - 118*d^2 - 589*d^3 + 778*d^4 + 4*a5^2*(-13 - 264*d + 740*d^2) + a2^2*(59 + 539*a5^2 + a5*(474 - 1316*d) - 675*d + 835*d^2) + a5*(-74 + 160*d + 1355*d^2 - 2474*d^3) + a2*(-43 + 727*a5^3 + a5^2*(647 - 2732*d) - 47*d + 1189*d^2 - 1443*d^3 + a5*(37 - 1739*d + 3416*d^2))) + a3*(-2 + 976*a4^4 - 54*a5 - 37*a5^2 + 224*a5^3 + 201*a5^4 + 4*a4^3*(144 + 661*a5 - 887*d) + 37*a2^3*(1 + 4*a4 + 2*a5 - 2*d) + 66*d + 126*a5*d - 804*a5^2*d - 1040*a5^3*d - 96*d^2 + 956*a5*d^2 + 1967*a5^2*d^2 - 377*d^3 - 1620*a5*d^3 + 492*d^4 + a2^2*(20 + 1080*a4^2 + 349*a5^2 + a4*(554 + 1161*a5 - 1486*d) + a5*(278 - 822*d) - 340*d + 473*d^2) + 2*a4^2*(-62 + 1366*a5^2 + a5*(607 - 3530*d) - 798*d + 2304*d^2) + a2*(-27 + 1944*a4^3 + 476*a5^3 + a5^2*(465 - 1788*d) + 4*a4^2*(295 + 888*a5 - 1191*d) + 8*d + 692*d^2 - 874*d^3 + 2*a5*(3 - 569*d + 1093*d^2) + a4*(20 + 2266*a5^2 + a5*(1410 - 5722*d) - 1893*d + 3644*d^2)) + a4*(-78 + 1253*a5^3 + a5^2*(858 - 4764*d) + 199*d + 1383*d^2 - 2523*d^3 + a5*(-127 - 2170*d + 6002*d^2)))) - a2^3*(144*a3^5 + 944*a4^5 + 8*a4^4*(165 + 300*a5 - 503*d) + 8*a3^4*(27 + 140*a4 + 84*a5 - 111*d) + 4*a4^3*(-16 + 572*a5^2 + a5*(896 - 2038*d) - 1193*d + 1705*d^2) + 2*a3^3*(1692*a4^2 + 8*a4*(94 + 241*a5 - 342*d) + 3*(-4 + 160*a5 + 192*a5^2 - 190*d - 536*a5*d + 357*d^2)) + 2*a4^2*(-210 + 552*a5^3 - 69*d + 3061*d^2 - 2821*d^3 - 44*a5^2*(-37 + 70*d) + a5*(256 - 4522*d + 5228*d^2)) - 6*(-1 + d)*(40*a5^4 - 8*a5^3*(-3 + 22*d) + a5^2*(-20 - 82*d + 289*d^2) + a5*(-4 + 46*d + 93*d^2 - 210*d^3) + d*(4 - 26*d - 35*d^2 + 57*d^3)) + a4*(-60 + 240*a5^4 + 566*d + 261*d^2 - 3203*d^3 + 2244*d^4 - 4*a5^3*(-340 + 541*d) + 8*a5^2*(65 - 681*d + 706*d^2) - 2*a5*(200 + 437*d - 3627*d^2 + 2972*d^3)) + a3^2*(4940*a4^3 + 2*a4^2*(1832 + 4028*a5 - 6121*d) + a4*(38 + 4572*a5^2 + a5*(4532 - 13592*d) - 5939*d + 9828*d^2) + 6*(-20 + 144*a5^3 + a5^2*(252 - 668*d) + 4*d + 364*d^2 - 423*d^3 + 2*a5*(6 - 304*d + 473*d^2))) + a3*(3472*a4^4 + 4*a4^3*(925 + 1816*a5 - 2928*d) + 2*a4^2*(24 + 2872*a5^2 + a5*(3524 - 9266*d) - 4787*d + 7250*d^2) + a4*(-454 + 2080*a5^3 + a5^2*(4372 - 10256*d) - 267*d + 7632*d^2 - 7720*d^3 + 2*a5*(282 - 5789*d + 7843*d^2)) + 6*(-4 + 40*a5^4 + 50*d + 9*d^2 - 302*d^3 + 247*d^4 - 8*a5^3*(-21 + 40*d) + a5^2*(40 - 618*d + 765*d^2) - a5*(40 + 54*d - 751*d^2 + 732*d^3)))) - a2^2*(96*a3^6 + 1056*a4^6 + 48*a4^5*(21 + 75*a5 - 115*d) + 8*a3^5*(15 + 116*a4 + 78*a5 - 99*d) + 8*a4^4*(-102 + 519*a5 + 620*a5^2 - 615*d - 1967*a5*d + 1509*d^2) + 2*a3^4*(1812*a4^2 + a4*(544 + 2314*a5 - 3109*d) + 6*(-8 + 66*a5 + 128*a5^2 - 74*d - 338*a5*d + 217*d^2)) + 4*a4^3*(-226 + 940*a5^3 + a5^2*(1420 - 4472*d) + 562*d + 2327*d^2 - 3502*d^3 + a5*(-180 - 3745*d + 6931*d^2)) + 2*a4^2*(-38 + 808*a5^4 + a5^3*(1940 - 5276*d) + 1059*d - 1111*d^2 - 4188*d^3 + 4496*d^4 + 4*a5^2*(9 - 1909*d + 3053*d^2) + a5*(-750 + 735*d + 9921*d^2 - 12207*d^3)) + 6*(-1 + d)*(-40*a5^5 + 16*a5^4*(-1 + 14*d) + a5^3*(36 + 70*d - 499*d^2) + a5^2*(8 - 126*d - 115*d^2 + 553*d^3) + a5*(-4 - 16*d + 146*d^2 + 84*d^3 - 305*d^4) + d*(4 + 8*d - 56*d^2 - 23*d^3 + 67*d^4)) + a4*(40 + 300*a5^5 + 114*d - 1593*d^2 + 987*d^3 + 3519*d^4 - 2995*d^5 - 4*a5^4*(-365 + 749*d) + 4*a5^3*(66 - 1819*d + 2458*d^2) - 2*a5^2*(460 + 21*d - 6806*d^2 + 7399*d^3) + a5*(-128 + 2416*d - 1125*d^2 - 11323*d^3 + 10652*d^4)) + a3^3*(7300*a4^3 + 2*a4^2*(1792 + 6696*a5 - 9471*d) + a4*(-498 + 8580*a5^2 + a5*(4972 - 23624*d) - 6135*d + 16056*d^2) + 6*(-24 + 304*a5^3 + 80*d + 412*d^2 - 737*d^3 - 4*a5^2*(-79 + 319*d) + 3*a5*(-16 - 242*d + 569*d^2))) + a3^2*(7992*a4^4 + 4*a4^3*(1355 + 4725*a5 - 6977*d) + 2*a4^2*(-620 + 8708*a5^2 + a5*(5696 - 25125*d) - 7316*d + 17988*d^2) + a4*(-816 + 7300*a5^3 + a5^2*(8084 - 31486*d) + 1924*d + 12472*d^2 - 20165*d^3 + a5*(-894 - 20147*d + 44006*d^2)) + 6*(176*a5^4 - 4*a5^3*(-89 + 273*d) + 32*a5^2*(-1 - 39*d + 73*d^2) + a5*(-88 + 164*d + 1442*d^2 - 2107*d^3) + d*(104 - 146*d - 550*d^2 + 687*d^3))) + a3*(4528*a4^5 + 8*a4^4*(474 + 1634*a5 - 2485*d) + 4*a4^3*(-408 + 3820*a5^2 + a5*(2827 - 11580*d) - 3584*d + 8653*d^2) + 2*a4^2*(-762 + 4640*a5^3 + 1686*d + 9693*d^2 - 14825*d^3 - 6*a5^2*(-968 + 3475*d) + a5*(-596 - 15197*d + 30640*d^2)) + a4*(-70 + 2720*a5^4 + a5^3*(5668 - 17096*d) + 2335*d - 2417*d^2 - 10944*d^3 + 12394*d^4 + 2*a5^2*(-72 - 10606*d + 18855*d^2) + a5*(-1750 + 2035*d + 26458*d^2 - 35662*d^3)) + 6*(4 + 40*a5^5 + a5^4*(192 - 400*d) + 4*d - 144*d^2 + 115*d^3 + 356*d^4 - 335*d^5 + a5^3*(16 - 910*d + 1287*d^2) + a5^2*(-100 + 50*d + 1599*d^2 - 1869*d^3) + a5*(-8 + 242*d - 179*d^2 - 1237*d^3 + 1277*d^4)))) - a2*(24*a3^7 + 576*a4^7 + 32*a4^6*(11 + 74*a5 - 111*d) + 8*a3^6*(3 + 38*a4 + 30*a5 - 36*d) + 16*a4^5*(-51 + 261*a5^2 - 130*d + 593*d^2 - 42*a5*(-3 + 19*d)) + 2*a3^5*(780*a4^2 + 8*a4*(21 + 140*a5 - 180*d) + 3*(-8 + 44*a5 + 140*a5^2 - 46*d - 352*a5*d + 217*d^2)) + 8*a4^4*(-75 + 540*a5^3 + a5^2*(475 - 2433*d) + 419*d + 648*d^2 - 1771*d^3 + 14*a5*(-16 - 84*d + 259*d^2)) + 4*a4^3*(36 + 708*a5^4 + a5^3*(920 - 4170*d) + 525*d - 1346*d^2 - 1697*d^3 + 3168*d^4 + a5^2*(-364 - 3551*d + 9131*d^2) + a5*(-428 + 1480*d + 4404*d^2 - 8826*d^3)) - 6*(-1 + d)*(20*a5^6 + a5^5*(4 - 136*d) + a5^4*(-28 - 18*d + 383*d^2) + a5^3*(-4 + 130*d + 31*d^2 - 572*d^3) + a5*d*(-18 - 7*d + 172*d^2 + 9*d^3 - 212*d^4) + d^2*(10 + d - 49*d^2 - d^3 + 39*d^4) + a5^2*(8 + 10*d - 225*d^2 - 25*d^3 + 478*d^4)) + 2*a4^2*(70 + 532*a5^5 - 135*d - 1337*d^2 + 2131*d^3 + 2405*d^4 - 3362*d^5 - 8*a5^4*(-139 + 511*d) + 2*a5^3*(-160 - 2727*d + 5986*d^2) + a5^2*(-826 + 2033*d + 10059*d^2 - 17095*d^3) + 2*a5*(4 + 1074*d - 1869*d^2 - 4079*d^3 + 6020*d^4)) + a4*(12 + 168*a5^6 - 184*d + 183*d^2 + 1473*d^3 - 1705*d^4 - 1721*d^5 + 1942*d^6 - 66*a5^5*(-12 + 29*d) + a5^4*(-88 - 4650*d + 7648*d^2) - 2*a5^3*(408 - 641*d - 5441*d^2 + 7504*d^3) + a5^2*(-36 + 3010*d - 3841*d^2 - 12721*d^3 + 15820*d^4) - 4*a5*(-32 + 22*d + 917*d^2 - 1083*d^3 - 1856*d^4 + 2164*d^5)) + a3^4*(4228*a4^3 + 2*a4^2*(776 + 4240*a5 - 5771*d) + a4*(-366 + 6060*a5^2 + a5*(2212 - 15894*d) - 2611*d + 10364*d^2) + 6*(-8 + 240*a5^3 + a5^2*(156 - 948*d) + 64*d + 182*d^2 - 507*d^3 + 2*a5*(-24 - 170*d + 607*d^2))) + a3^3*(6560*a4^4 + 4*a4^3*(827 + 4162*a5 - 5930*d) + 2*a4^2*(-632 + 8508*a5^2 - 4323*d + 15950*d^2 - 4*a5*(-869 + 5823*d)) + a4*(-438 + 7960*a5^3 + a5^2*(5348 - 32192*d) + 2373*d + 7484*d^2 - 18794*d^3 + 2*a5*(-780 - 6364*d + 21397*d^2)) + 6*(4 + 220*a5^4 + 60*d - 190*d^2 - 350*d^3 + 678*d^4 - 88*a5^3*(-3 + 14*d) + 4*a5^2*(-23 - 221*d + 619*d^2) + a5*(-56 + 274*d + 971*d^2 - 2142*d^3))) + a3^2*(5856*a4^5 + 8*a4^4*(441 + 2238*a5 - 3298*d) + 4*a4^3*(-585 + 2578*a5 + 5817*a5^2 - 3205*d - 16612*a5*d + 11845*d^2) + 2*a4^2*(-630 + 7964*a5^3 + a5^2*(5660 - 33175*d) + 3040*d + 8690*d^2 - 21069*d^3 + 2*a5*(-886 - 7117*d + 22932*d^2)) + a4*(74 + 5348*a5^4 + a5^3*(6212 - 30176*d) + 2099*d - 5307*d^2 - 10200*d^3 + 18438*d^4 + 3*a5^2*(-710 - 7367*d + 20656*d^2) + a5*(-1716 + 6878*d + 26138*d^2 - 55522*d^3)) + 6*(4 + 104*a5^5 + a5^4*(236 - 808*d) - 16*d - 144*d^2 + 268*d^3 + 358*d^4 - 526*d^5 + 2*a5^3*(-34 - 536*d + 1157*d^2) + a5^2*(-116 + 366*d + 1797*d^2 - 3146*d^3) + a5*(8 + 262*d - 565*d^2 - 1319*d^3 + 2062*d^4))) + a3*(2816*a4^6 + 16*a4^5*(113 + 630*a5 - 946*d) + 8*a4^4*(-274 + 1950*a5^2 + a5*(912 - 5788*d) - 1071*d + 4248*d^2) + 4*a4^3*(-363 + 3424*a5^3 + a5^2*(2659 - 14792*d) + 1834*d + 4068*d^2 - 10140*d^3 + a5*(-996 - 6786*d + 21272*d^2)) + 2*a4^2*(84 + 3448*a5^4 + a5^3*(4076 - 19766*d) + 1877*d - 4519*d^2 - 7548*d^3 + 13472*d^4 + a5^2*(-1448 - 15273*d + 41758*d^2) - 2*a5*(744 - 2643*d - 9437*d^2 + 19426*d^3)) + a4*(126 + 1680*a5^5 - 253*d - 3116*d^2 + 5005*d^3 + 6712*d^4 - 9374*d^5 - 4*a5^4*(-883 + 3228*d) + 2*a5^3*(-514 - 8327*d + 18609*d^2) + a5^2*(-2078 + 5803*d + 29424*d^2 - 51656*d^3) + a5*(40 + 5152*d - 9628*d^2 - 23046*d^3 + 35038*d^4)) + 6*(20*a5^6 - 12*a5^5*(-9 + 20*d) + a5^4*(-12 - 622*d + 971*d^2) + a5^3*(-96 + 166*d + 1409*d^2 - 1894*d^3) + 6*a5^2*d*(56 - 79*d - 262*d^2 + 326*d^3) + a5*(12 - 18*d - 383*d^2 + 502*d^3 + 865*d^4 - 1034*d^5) + d*(-14 + 21*d + 142*d^2 - 182*d^3 - 188*d^4 + 221*d^5)))) - 2*a1^2*(68*a3^6 + 768*a4^6 + a3^5*(76 + 364*a2 + 654*a4 + 500*a5 - 612*d) + 32*a4^5*(17 + 81*a2 + 97*a5 - 138*d) + 16*a4^4*(-31 + 192*a2^2 + 335*a5^2 + a5*(140 - 932*d) + a2*(145 + 511*a5 - 744*d) - 172*d + 650*d^2) + a3^4*(-72 + 592*a2^2 + 2568*a4^2 + 524*a5 + 1388*a5^2 + 4*a4*(156 + 951*a5 - 1202*d) + 2*a2*(220 + 1437*a4 + 956*a5 - 1194*d) - 586*d - 3476*a5*d + 2143*d^2) + 8*a4^3*(-47 + 191*a2^3 + 642*a5^3 + a5^2*(398 - 2582*d) + a2^2*(397 + 872*a5 - 1318*d) + 201*d + 673*d^2 - 1588*d^3 + a2*(-61 + 1323*a5^2 + a5*(811 - 3712*d) - 1107*d + 2638*d^2) + a5*(-107 - 1055*d + 3494*d^2)) + a3^3*(-88 + 364*a2^3 + 5248*a4^3 - 296*a5 + 1284*a5^2 + 1912*a5^3 + 4*a4^2*(493 + 2827*a5 - 3692*d) + a2^2*(760 + 3786*a4 + 2276*a5 - 2844*d) + 422*d - 2940*a5*d - 7368*a5^2*d + 1665*d^2 + 9272*a5*d^2 - 3824*d^3 + 2*a2*(-72 + 4428*a4^2 + 1018*a5 + 1912*a5^2 + a4*(1455 + 5770*a5 - 7502*d) - 1198*d - 4868*a5*d + 3037*d^2) + 2*a4*(-232 + 1572*a5 + 4085*a5^2 - 1855*d - 10454*a5*d + 6650*d^2)) + (a5 + a5^2 - 2*a5*d + (-1 + d)*d)*(12 + 68*a2^4 + 68*a5^4 + a5^3*(100 - 476*d) + 4*a2^3*(25 + 68*a5 - 119*d) + 14*d - 249*d^2 + 16*d^3 + 387*d^4 + a5^2*(-120 - 258*d + 1123*d^2) + a2^2*(-120 + 408*a5^2 + a5*(300 - 1428*d) - 258*d + 1123*d^2) - 2*a5*(14 - 180*d - 75*d^2 + 551*d^3) + 2*a2*(-14 + 136*a5^3 + a5^2*(150 - 714*d) + 180*d + 75*d^2 - 551*d^3 + a5*(-120 - 258*d + 1123*d^2))) + 4*a4^2*(3 + 68*a2^4 + 689*a5^4 + a5^3*(589 - 3656*d) + a2^3*(400 + 545*a5 - 858*d) + 246*d - 495*d^2 - 1253*d^3 + 2105*d^4 + a2^2*(79 + 1575*a5^2 + a5*(1397 - 4420*d) - 2030*d + 3183*d^2) + a5^2*(-176 - 2267*d + 7223*d^2) + a5*(-185 + 599*d + 2927*d^2 - 6349*d^3) + a2*(-166 + 1787*a5^3 + a5^2*(1586 - 7218*d) + 220*d + 2966*d^2 - 4470*d^3 + a5*(-61 - 4345*d + 9776*d^2))) + a3^2*(4 + 68*a2^4 + 5856*a4^4 - 344*a5 - 396*a5^2 + 1468*a5^3 + 1388*a5^4 + 8*a4^3*(371 + 2045*a5 - 2758*d) + 2*a2^3*(232 + 919*a4 + 500*a5 - 602*d) + 406*d + 1230*a5*d - 5124*a5^2*d - 7368*a5^3*d - 889*d^2 + 5903*a5*d^2 + 14258*a5^2*d^2 - 2247*d^3 - 11992*a5*d^3 + 3714*d^4 + a2^2*(48 + 8808*a4^2 + 3184*a5^2 + a5*(2320 - 8116*d) + 2*a4*(1973 + 5143*a5 - 6856*d) - 2846*d + 5035*d^2) + 4*a4^2*(-281 + 4377*a5^2 - 2116*d + 7543*d^2 - 4*a5*(-431 + 2871*d)) + 2*a2*(-124 + 6616*a4^3 + 1820*a5^3 + 2*a4^2*(1717 + 6351*a5 - 8596*d) + a5^2*(1662 - 7140*d) + 252*d + 2358*d^2 - 3771*d^3 + a5*(-134 - 3972*d + 9085*d^2) + a4*(-260 + 8373*a5^2 + a5*(4631 - 21898*d) - 5893*d + 14274*d^2)) + 2*a4*(-230 + 4149*a5^3 + a5^2*(2650 - 16134*d) + 969*d + 3870*d^2 - 8824*d^3 + a5*(-623 - 6432*d + 20722*d^2))) + 2*a4*(14 + 365*a5^5 + a5^4*(482 - 2502*d) + 17*a2^4*(7 + 5*a5 - 8*d) + 3*d - 440*d^2 + 565*d^3 + 1106*d^4 - 1428*d^5 + a2^3*(123 + 620*a5^2 + a5*(755 - 1646*d) - 1099*d + 1143*d^2) + 2*a5^3*(-68 - 1177*d + 3323*d^2) + a5^2*(-268 + 721*d + 4320*d^2 - 8649*d^3) + a5*(-17 + 688*d - 1132*d^2 - 3553*d^3 + 5566*d^4) + a2^2*(-101 + 1350*a5^3 + a5^2*(1635 - 5386*d) - 305*d + 3111*d^2 - 3180*d^3 + a5*(266 - 4490*d + 7125*d^2)) + a2*(-35 + 1180*a5^4 + a5^3*(1481 - 6378*d) + 517*d - 286*d^2 - 3281*d^3 + 3597*d^4 + a5^2*(7 - 5745*d + 12628*d^2) + a5*(-377 + 222*d + 7484*d^2 - 11000*d^3))) + a3*(12 + 3360*a4^5 - 12*a5 - 404*a5^2 - 192*a5^3 + 800*a5^4 + 500*a5^5 + 16*a4^4*(131 + 717*a5 - 996*d) + 68*a2^4*(1 + 4*a4 + 2*a5 - 2*d) - 2*d + 976*a5*d + 1050*a5^2*d - 3772*a5^3*d - 3476*a5^4*d - 581*d^2 - 1654*a5*d^2 + 6603*a5^2*d^2 + 9272*a5^3*d^2 + 804*d^3 - 5094*a5*d^3 - 11992*a5^2*d^3 + 1463*d^4 + 7572*a5*d^4 - 1876*d^5 + 2*a2^3*(50 + 1492*a4^2 + 454*a5^2 + a4*(913 + 1496*a5 - 2062*d) + a5*(418 - 1112*d) - 520*d + 658*d^2) + 8*a4^3*(-152 + 2015*a5^2 + a5*(816 - 5438*d) - 1019*d + 3686*d^2) + a2^2*(-120 + 8744*a4^3 + 1908*a5^3 + a5^2*(2268 - 7516*d) + 4*a4^2*(1600 + 3749*a5 - 5330*d) - 186*d + 3467*d^2 - 3906*d^3 + 2*a4*(207 + 4588*a5^2 + a5*(3658 - 12186*d) - 5001*d + 8143*d^2) + a5*(228 - 5632*d + 9514*d^2)) + 4*a4^2*(-185 + 2889*a5^3 + 758*d + 2874*d^2 - 6598*d^3 - 4*a5^2*(-447 + 2848*d) + a5*(-444 - 4575*d + 14992*d^2)) + 2*a4*(1 + 2004*a5^4 + 647*d - 1300*d^2 - 3433*d^3 + 5679*d^4 - 2*a5^3*(-940 + 5303*d) + a5^2*(-543 - 6875*d + 20678*d^2) + a5*(-506 + 1710*d + 8411*d^2 - 17736*d^3)) + 2*a2*(-14 + 4752*a4^4 + 818*a5^4 + a5^3*(1150 - 4452*d) + 4*a4^3*(847 + 3004*a5 - 4226*d) + 318*d - 285*d^2 - 2006*d^3 + 2297*d^4 + a5^2*(-32 - 4182*d + 8735*d^2) + a5*(-258 + 284*d + 5032*d^2 - 7398*d^3) + 2*a4^2*(-199 + 5892*a5^2 - 4578*d + 10844*d^2 - 6*a5*(-570 + 2653*d)) + a4*(-413 + 5232*a5^3 + 558*d + 7709*d^2 - 11806*d^3 - 5*a5^2*(-925 + 4146*d) + 2*a5*(-112 - 5959*d + 13557*d^2))))) - 2*a1*(12*a3^7 + 4*a4 + 56*a4^2 + 64*a4^3 - 272*a4^4 - 400*a4^5 + 192*a4^6 + 320*a4^7 + 66*a4*a5 + 48*a4^2*a5 - 760*a4^3*a5 - 952*a4^4*a5 + 1040*a4^5*a5 + 1408*a4^6*a5 + 24*a5^2 - 776*a4^2*a5^2 - 936*a4^3*a5^2 + 1960*a4^4*a5^2 + 2768*a4^5*a5^2 - 8*a5^3 - 412*a4*a5^3 - 568*a4^2*a5^3 + 1928*a4^3*a5^3 + 3232*a4^4*a5^3 - 92*a5^4 - 156*a4*a5^4 + 1208*a4^2*a5^4 + 2360*a4^3*a5^4 - 4*a5^5 + 442*a4*a5^5 + 992*a4^2*a5^5 + 68*a5^6 + 200*a4*a5^6 + 12*a5^7 + 2*a3^6*(6 + 77*a4 + 70*a5 - 82*d) - 92*a4*d - 160*a4^2*d + 952*a4^3*d + 1720*a4^4*d - 1120*a4^5*d - 2080*a4^6*d - 54*a5*d - 93*a4*a5*d + 2002*a4^2*a5*d + 3392*a4^3*a5*d - 4936*a4^4*a5*d - 8096*a4^5*a5*d - 8*a5^2*d + 1528*a4*a5^2*d + 2890*a4^2*a5^2*d - 7488*a4^3*a5^2*d - 13672*a4^4*a5^2*d + 444*a5^3*d + 1186*a4*a5^3*d - 5906*a4^2*a5^3*d - 12936*a4^3*a5^3*d + 132*a5^4*d - 2596*a4*a5^4*d - 6914*a4^2*a5^4*d - 478*a5^5*d - 1821*a4*a5^5*d - 164*a5^6*d + 30*d^2 + 123*a4*d^2 - 1240*a4^2*d^2 - 2900*a4^3*d^2 + 2800*a4^4*d^2 + 5840*a4^5*d^2 + 49*a5*d^2 - 1856*a4*a5*d^2 - 4678*a4^2*a5*d^2 + 9392*a4^3*a5*d^2 + 19360*a4^4*a5*d^2 - 786*a5^2*d^2 - 2902*a4*a5^2*d^2 + 10880*a4^2*a5^2*d^2 + 26628*a4^3*a5^2*d^2 - 556*a5^3*d^2 + 6070*a4*a5^3*d^2 + 18842*a4^2*a5^3*d^2 + 1376*a5^4*d^2 + 6473*a4*a5^4*d^2 + 791*a5^5*d^2 - 33*d^3 + 739*a4*d^3 + 2452*a4^2*d^3 - 3700*a4^3*d^3 - 9096*a4^4*d^3 + 605*a5*d^3 + 2927*a4*a5*d^3 - 8868*a4^2*a5*d^3 - 24424*a4^3*a5*d^3 + 927*a5^2*d^3 - 7090*a4*a5^2*d^3 - 25378*a4^2*a5^2*d^3 - 2081*a5^3*d^3 - 11786*a4*a5^3*d^3 - 1926*a5^4*d^3 - 171*d^4 - 1065*a4*d^4 + 2656*a4^2*d^4 + 8400*a4^3*d^4 - 694*a5*d^4 + 4148*a4*a5*d^4 + 17012*a4^2*a5*d^4 + 1747*a5^2*d^4 + 11764*a4*a5^2*d^4 + 2654*a5^3*d^4 + 195*d^5 - 971*a4*d^5 - 4556*a4^2*d^5 - 773*a5*d^5 - 6164*a4*a5*d^5 - 2108*a5^2*d^5 + 141*d^6 + 1334*a4*d^6 + 903*a5*d^6 - 162*d^7 + a3^5*(-24 + 808*a4^2 + 532*a5^2 + a4*(162 + 1320*a5 - 1639*d) - 154*d + 791*d^2 - 4*a5*(-37 + 327*d)) + 4*a2^5*(3*a3^2 + 12*a4^2 + 2*a4*(8 + a5 - 6*d) + 3*a3*(1 + 4*a4 + 2*a5 - 2*d) + 3*(a5 + a5^2 - 2*a5*d + (-1 + d)*d)) + a3^4*(-24 + 2252*a4^3 + 980*a5^3 + a4^2*(764 + 5064*a5 - 6620*d) + a5^2*(540 - 3756*d) + 216*d + 632*d^2 - 1926*d^3 + a5*(-168 - 1178*d + 4699*d^2) + a4*(-210 + 3916*a5^2 + a5*(1214 - 9956*d) - 1377*d + 6293*d^2)) + a2^4*(116*a3^3 + 424*a4^3 + a4^2*(620 + 480*a5 - 984*d) + 2*a3^2*(86 + 285*a4 + 146*a5 - 186*d) + a4*(122 + 232*a5^2 + a5*(554 - 789*d) - 833*d + 666*d^2) + 4*(15*a5^3 + a5^2*(29 - 65*d) - 7*d*(2 - 7*d + 5*d^2) + a5*(14 - 78*d + 85*d^2)) + 2*a3*(444*a4^2 + a4*(353 + 386*a5 - 618*d) + 2*(14 + 72*a5 + 59*a5^2 - 92*d - 158*a5*d + 99*d^2))) + a2^3*(288*a3^4 + 1344*a4^4 - 60*a5 + 164*a5^2 + 344*a5^3 + 120*a5^4 + 4*a4^3*(452 + 680*a5 - 1155*d) + 4*a3^3*(105 + 454*a4 + 260*a5 - 337*d) + 60*d - 318*a5*d - 1342*a5^2*d - 800*a5^3*d + 154*d^2 + 1711*a5*d^2 + 1739*a5^2*d^2 - 713*d^3 - 1558*a5*d^3 + 499*d^4 + a4^2*(308 + 2144*a5^2 + a5*(3124 - 6962*d) - 4568*d + 5608*d^2) + a3^2*(72 + 4144*a4^2 + 1336*a5^2 + 3*a4*(744 + 1500*a5 - 2129*d) - 1538*d + 2331*d^2 - 8*a5*(-155 + 451*d)) + a4*(-106 + 848*a5^3 - 547*d + 3416*d^2 - 2815*d^3 - 20*a5^2*(-86 + 195*d) + a5*(498 - 4855*d + 5759*d^2)) + a3*(-60 + 4000*a4^3 + 704*a5^3 + 4*a4^2*(914 + 1558*a5 - 2423*d) - 226*d + 1831*d^2 - 1770*d^3 - 12*a5^2*(-97 + 255*d) + a5*(236 - 2936*d + 4126*d^2) + a4*(404 + 3520*a5^2 + a5*(4000 - 10246*d) - 5571*d + 7386*d^2))) + a3^3*(12 + 3600*a4^4 + 980*a5^4 + a5^3*(920 - 5224*d) + 4*a4^3*(424 + 2522*a5 - 3447*d) + 196*d - 688*d^2 - 1233*d^3 + 2654*d^4 + 2*a5^2*(-182 - 1544*d + 5071*d^2) + 2*a4^2*(-368 + 5612*a5^2 + a5*(1894 - 14777*d) - 2259*d + 9735*d^2) - 4*a5*(46 - 257*d - 851*d^2 + 2138*d^3) + a4*(-226 + 5580*a5^3 + a5^2*(3056 - 21751*d) + 1429*d + 4110*d^2 - 11919*d^3 + 3*a5*(-326 - 2386*d + 9329*d^2))) + a3^2*(12 + 3296*a4^5 + 532*a5^5 + a5^4*(820 - 3756*d) + 8*a4^4*(236 + 1372*a5 - 1945*d) - 52*d - 486*d^2 + 1019*d^3 + 1267*d^4 - 2108*d^5 + 2*a5^3*(-162 - 1868*d + 5071*d^2) + 4*a4^3*(-325 + 3905*a5^2 + a5*(1401 - 10660*d) - 1697*d + 7290*d^2) - 4*a5^2*(97 - 385*d - 1572*d^2 + 3313*d^3) + a5*(28 + 880*d - 2232*d^2 - 4639*d^3 + 8442*d^4) + 2*a4^2*(-310 + 5756*a5^3 + a5^2*(3174 - 22921*d) + 1792*d + 4686*d^2 - 13434*d^3 + 2*a5*(-557 - 3924*d + 15202*d^2)) + a4*(52 + 4122*a5^4 + a5^3*(3576 - 22051*d) + 1081*d - 3272*d^2 - 5708*d^3 + 12079*d^4 + a5^2*(-1506 - 12629*d + 43424*d^2) + a5*(-908 + 4495*d + 14797*d^2 - 37550*d^3))) + a3*(1600*a4^6 + 140*a5^6 + a5^5*(372 - 1308*d) + 32*a4^5*(31 + 193*a5 - 281*d) + 8*a4^4*(-144 + 1318*a5^2 + a5*(490 - 3729*d) - 577*d + 2631*d^2) + a5^4*(-108 - 2150*d + 4699*d^2) + a5^3*(-320 + 860*d + 4892*d^2 - 8552*d^3) + a5^2*(8 + 1128*d - 2100*d^2 - 5487*d^3 + 8442*d^4) + a5*(36 - 72*d - 1296*d^2 + 2066*d^3 + 3038*d^4 - 4324*d^5) + d*(-42 + 73*d + 485*d^2 - 718*d^3 - 665*d^4 + 903*d^5) + 4*a4^3*(-170 + 2540*a5^3 + a5^2*(1443 - 10391*d) + 1012*d + 2194*d^2 - 6506*d^3 + a5*(-587 - 3669*d + 14237*d^2)) + 2*a4^2*(56 + 2768*a5^4 + 897*d - 2645*d^2 - 4137*d^3 + 8883*d^4 - 5*a5^3*(-454 + 2987*d) + 2*a5^2*(-515 - 4223*d + 14989*d^2) + a5*(-728 + 3346*d + 10377*d^2 - 26665*d^3)) + a4*(64 + 1492*a5^5 + a5^4*(2014 - 10438*d) - 170*d - 1586*d^2 + 3118*d^3 + 3784*d^4 - 6302*d^5 + a5^3*(-898 - 9464*d + 28235*d^2) - 3*a5^2*(362 - 1428*d - 5551*d^2 + 12451*d^3) + a5*(54 + 2664*d - 6436*d^2 - 13001*d^3 + 24363*d^4))) + a2^2*(288*a3^5 + 1936*a4^5 - 32*a5 - 212*a5^2 + 156*a5^3 + 456*a5^4 + 120*a5^5 + 8*a4^4*(267 + 700*a5 - 1086*d) + 4*a3^4*(96 + 567*a4 + 360*a5 - 460*d) + 32*d + 526*a5*d - 336*a5^2*d - 2274*a5^3*d - 1080*a5^4*d - 314*d^2 + 151*a5*d^2 + 4210*a5^2*d^2 + 3297*a5^3*d^2 + 29*d^3 - 3433*a5*d^3 - 4622*a5^2*d^3 + 1041*d^4 + 3073*a5*d^4 - 788*d^5 + 4*a4^3*(-64 + 1632*a5^2 + a5*(1478 - 4996*d) - 2009*d + 3802*d^2) + a3^3*(-80 + 6944*a4^2 + 2712*a5^2 + a4*(2624 + 8516*a5 - 11489*d) + a5*(1740 - 7148*d) - 2062*d + 4577*d^2) + 2*a4^2*(-314 + 2016*a5^3 + a5^2*(2798 - 8943*d) + 114*d + 5308*d^2 - 6406*d^3 + a5*(172 - 7761*d + 13111*d^2)) + a3^2*(-208 + 10260*a4^3 + 2376*a5^3 + 4*a4^2*(1574 + 4582*a5 - 6515*d) + 220*d + 4010*d^2 - 5574*d^3 - 32*a5^2*(-87 + 308*d) + a5*(-40 - 6706*d + 13043*d^2) + a4*(-176 + 11412*a5^2 + a5*(8084 - 31329*d) - 10476*d + 21307*d^2)) + a4*(-78 + 1232*a5^4 + a5^3*(2476 - 7446*d) + 913*d + 21*d^2 - 5731*d^3 + 5145*d^4 + 3*a5^2*(158 - 3269*d + 5331*d^2) - 2*a5*(328 + 308*d - 6485*d^2 + 7439*d^3)) + a3*(-32 + 7248*a4^4 + 936*a5^4 + 4*a4^3*(1559 + 4228*a5 - 6307*d) + a5^3*(1884 - 5628*d) + 522*d - 169*d^2 - 3373*d^3 + 3337*d^4 + a5^2*(196 - 6918*d + 11763*d^2) + 2*a4^2*(-142 + 6102*a5 + 7668*a5^2 - 8272*d - 22127*a5*d + 15958*d^2) - 4*a5*(105 + 20*d - 2099*d^2 + 2602*d^3) + a4*(-738 + 6408*a5^3 + a5^2*(7896 - 27222*d) + 196*d + 13569*d^2 - 17231*d^3 + a5*(330 - 20702*d + 37687*d^2)))) + a2*(116*a3^6 + 1280*a4^6 + 24*a5 - 40*a5^2 - 244*a5^3 + 44*a5^4 + 284*a5^5 + 60*a5^6 + 16*a4^5*(65 + 298*a5 - 442*d) + 4*a3^5*(34 + 282*a4 + 202*a5 - 251*d) - 24*d + 54*a5*d + 910*a5^2*d + 58*a5^3*d - 1710*a5^4*d - 680*a5^5*d - 14*d^2 - 1103*a5*d^2 - 559*a5^2*d^2 + 4071*a5^3*d^2 + 2677*a5^4*d^2 + 437*d^3 + 782*a5*d^3 - 4801*a5^2*d^3 - 5130*a5^3*d^3 - 325*d^4 + 2809*a5*d^4 + 5228*a5^2*d^4 - 653*d^5 - 2734*a5*d^5 + 579*d^6 + 8*a4^4*(-109 + 936*a5^2 + a5*(536 - 2763*d) - 656*d + 2021*d^2) + a3^4*(-120 + 4448*a4^2 + 2132*a5^2 + a4*(1196 + 6100*a5 - 7929*d) + a5*(924 - 5456*d) - 1034*d + 3421*d^2) + 4*a4^3*(-202 + 1648*a5^3 + a5^2*(1508 - 7075*d) + 658*d + 2550*d^2 - 4842*d^3 + a5*(-286 - 4013*d + 10143*d^2)) + a3^3*(-160 + 9064*a4^3 + 2768*a5^3 + 4*a4^2*(974 + 4490*a5 - 6089*d) + 642*d + 2923*d^2 - 5978*d^3 - 16*a5^2*(-140 + 689*d) + 12*a5*(-35 - 429*d + 1185*d^2) + a4*(-696 + 12280*a5^2 + a5*(5712 - 32420*d) - 6915*d + 21240*d^2)) + 2*a4^2*(-18 + 1656*a5^4 + a5^3*(2150 - 9411*d) + 1010*d - 1460*d^2 - 4697*d^3 + 6347*d^4 + 2*a5^2*(-133 - 4215*d + 9864*d^2) + a5*(-726 + 1411*d + 10982*d^2 - 18277*d^3)) + a4*(42 + 808*a5^5 + a5^4*(1688 - 6108*d) + 71*d - 1642*d^2 + 1487*d^3 + 4060*d^4 - 4282*d^5 + a5^3*(-58 - 8381*d + 17373*d^2) + a5^2*(-962 + 1117*d + 15624*d^2 - 23849*d^3) + a5*(-94 + 2509*d - 2469*d^2 - 12991*d^3 + 16051*d^4)) + a3^2*(4 + 10016*a4^4 + 1852*a5^4 + 4*a4^3*(1467 + 6422*a5 - 9047*d) + 706*d - 1251*d^2 - 3941*d^3 + 5708*d^4 - 8*a5^3*(-317 + 1297*d) + a5^2*(-436 - 8904*d + 20854*d^2) + 2*a4^2*(-848 + 12848*a5^2 + a5*(6410 - 35119*d) - 8103*d + 23993*d^2) + a5*(-596 + 1590*d + 10309*d^2 - 18038*d^3) + a4*(-866 + 11604*a5^3 + a5^2*(9428 - 46993*d) + 2772*d + 14247*d^2 - 27487*d^3 + a5*(-1582 - 23261*d + 62515*d^2))) + a3*(24 + 5664*a4^5 + 584*a5^5 + 32*a4^4*(127 + 556*a5 - 808*d) + 10*d - 983*d^2 + 1054*d^3 + 2569*d^4 - 2842*d^5 - 76*a5^4*(-18 + 59*d) + 4*a5^3*(-23 - 1625*d + 3183*d^2) + 4*a4^3*(-497 + 5768*a5^2 + a5*(3082 - 16374*d) - 3918*d + 11618*d^2) + a5^2*(-680 + 1006*d + 11457*d^2 - 17190*d^3) + 2*a5*(-18 + 824*d - 977*d^2 - 4447*d^3 + 5600*d^4) + 2*a4^2*(-746 + 7764*a5^3 + 2261*d + 10835*d^2 - 20386*d^3 - 8*a5^2*(-818 + 4027*d) + 2*a5*(-554 - 8505*d + 22201*d^2)) + a4*(-36 + 5104*a5^4 + a5^3*(6616 - 28650*d) + 2433*d - 3565*d^2 - 12588*d^3 + 17330*d^4 + a5^2*(-972 - 24595*d + 58536*d^2) + a5*(-1856 + 4012*d + 30510*d^2 - 52246*d^3))))));
(p45 = (a1 + a2 + a5 - d)*(16*a3^2 + 32*a3^3 - 32*a3^5 - 16*a3^6 + 8*a4 + 56*a3*a4 + 110*a3^2*a4 - 42*a3^3*a4 - 246*a3^4*a4 - 142*a3^5*a4 + 48*a4^2 + 128*a3*a4^2 - 196*a3^2*a4^2 - 760*a3^3*a4^2 - 516*a3^4*a4^2 + 40*a4^3 - 304*a3*a4^3 - 1184*a3^2*a4^3 - 984*a3^3*a4^3 - 160*a4^4 - 928*a3*a4^4 - 1040*a3^2*a4^4 - 288*a4^5 - 576*a3*a4^5 - 128*a4^6 - 12*a2^5*a4*(-1 + a5) + 32*a3*a5 + 72*a3^2*a5 - 32*a3^3*a5 - 144*a3^4*a5 - 64*a3^5*a5 + 8*a3^6*a5 + 44*a4*a5 + 158*a3*a4*a5 - 182*a3^2*a4*a5 - 798*a3^3*a4*a5 - 442*a3^4*a4*a5 + 76*a3^5*a4*a5 + 76*a4^2*a5 - 384*a3*a4^2*a5 - 1680*a3^2*a4^2*a5 - 1192*a3^3*a4^2*a5 + 292*a3^4*a4^2*a5 - 264*a4^3*a5 - 1616*a3*a4^3*a5 - 1576*a3^2*a4^3*a5 + 576*a3^3*a4^3*a5 - 592*a4^4*a5 - 1024*a3*a4^4*a5 + 608*a3^2*a4^4*a5 - 256*a4^5*a5 + 320*a3*a4^5*a5 + 64*a4^6*a5 + 16*a5^2 + 48*a3*a5^2 - 88*a3^2*a5^2 - 248*a3^3*a5^2 - 88*a3^4*a5^2 + 40*a3^5*a5^2 + 44*a4*a5^2 - 272*a3*a4*a5^2 - 1002*a3^2*a4*a5^2 - 478*a3^3*a4*a5^2 + 304*a3^4*a4*a5^2 - 240*a4^2*a5^2 - 1364*a3*a4^2*a5^2 - 960*a3^2*a4^2*a5^2 + 888*a3^3*a4^2*a5^2 - 624*a4^3*a5^2 - 840*a3*a4^3*a5^2 + 1232*a3^2*a4^3*a5^2 - 256*a4^4*a5^2 + 800*a3*a4^4*a5^2 + 192*a4^5*a5^2 + 8*a5^3 - 80*a3*a5^3 - 200*a3^2*a5^3 - 32*a3^3*a5^3 + 80*a3^4*a5^3 - 116*a4*a5^3 - 538*a3*a4*a5^3 - 146*a3^2*a4*a5^3 + 472*a3^3*a4*a5^3 - 356*a4^2*a5^3 - 220*a3*a4^2*a5^3 + 996*a3^2*a4^2*a5^3 - 96*a4^3*a5^3 + 880*a3*a4^3*a5^3 + 272*a4^4*a5^3 - 24*a5^4 - 72*a3*a5^4 + 32*a3^2*a5^4 + 80*a3^3*a5^4 - 96*a4*a5^4 + 72*a3*a4*a5^4 + 348*a3^2*a4*a5^4 + 40*a4^2*a5^4 + 480*a3*a4^2*a5^4 + 208*a4^3*a5^4 - 8*a5^5 + 32*a3*a5^5 + 40*a3^2*a5^5 + 40*a4*a5^5 + 116*a3*a4*a5^5 + 80*a4^2*a5^5 + 8*a5^6 + 8*a3*a5^6 + 12*a4*a5^6 - 40*a3*d - 112*a3^2*d + 8*a3^3*d + 184*a3^4*d + 96*a3^5*d - 8*a3^6*d - 72*a4*d - 266*a3*a4*d + 177*a3^2*a4*d + 1133*a3^3*a4*d + 707*a3^4*a4*d - 71*a3^5*a4*d - 156*a4^2*d + 500*a3*a4^2*d + 2626*a3^2*a4^2*d + 2040*a3^3*a4^2*d - 258*a3^4*a4^2*d + 380*a4^3*d + 2720*a3*a4^3*d + 2880*a3^2*a4^3*d - 492*a3^3*a4^3*d + 1056*a4^4*d + 1984*a3*a4^4*d - 520*a3^2*a4^4*d + 528*a4^5*d - 288*a3*a4^5*d - 64*a4^6*d - 40*a5*d - 164*a3*a5*d + 140*a3^2*a5*d + 660*a3^3*a5*d + 300*a3^4*a5*d - 96*a3^5*a5*d - 172*a4*a5*d + 537*a3*a4*a5*d + 2765*a3^2*a4*a5*d + 1627*a3^3*a4*a5*d - 737*a3^4*a4*a5*d + 554*a4^2*a5*d + 3936*a3*a4^2*a5*d + 3238*a3^2*a4^2*a5*d - 2192*a3^3*a4^2*a5*d + 1900*a4^3*a5*d + 2800*a3*a4^3*a5*d - 3132*a3^2*a4^3*a5*d + 864*a4^4*a5*d - 2128*a3*a4^4*a5*d - 544*a4^5*a5*d - 52*a5^2*d + 236*a3*a5^2*d + 844*a3^2*a5^2*d + 276*a3^3*a5^2*d - 312*a3^4*a5^2*d + 382*a4*a5^2*d + 2306*a3*a4*a5^2*d + 1111*a3^2*a4*a5^2*d - 1863*a3^3*a4*a5^2*d + 1588*a4^2*a5^2*d + 1476*a3*a4^2*a5^2*d - 3994*a3^2*a4^2*a5^2*d + 612*a4^3*a5^2*d - 3604*a3*a4^3*a5^2*d - 1144*a4^4*a5^2*d + 104*a5^3*d + 444*a3*a5^3*d - 12*a3^2*a5^3*d - 448*a3^3*a5^3*d + 602*a4*a5^3*d + 5*a3*a4*a5^3*d - 1953*a3^2*a4*a5^3*d + 22*a4^2*a5^3*d - 2700*a3*a4^2*a5^3*d - 1172*a4^3*a5^3*d + 76*a5^4*d - 132*a3*a5^4*d - 312*a3^2*a5^4*d - 162*a4*a5^4*d - 894*a3*a4*a5^4*d - 608*a4^2*a5^4*d - 48*a5^5*d - 96*a3*a5^5*d - 138*a4*a5^5*d - 8*a5^6*d + 24*d^2 + 128*a3*d^2 - 32*a3^2*d^2 - 424*a3^3*d^2 - 232*a3^4*d^2 + 56*a3^5*d^2 + 154*a4*d^2 - 255*a3*a4*d^2 - 1949*a3^2*a4*d^2 - 1349*a3^3*a4*d^2 + 415*a3^4*a4*d^2 - 326*a4^2*d^2 - 2998*a3*a4^2*d^2 - 2862*a3^2*a4^2*d^2 + 1210*a3^3*a4^2*d^2 - 1540*a4^3*d^2 - 2612*a3*a4^3*d^2 + 1736*a3^2*a4^3*d^2 - 856*a4^4*d^2 + 1224*a3*a4^4*d^2 + 336*a4^5*d^2 + 92*a5*d^2 - 202*a3*a5*d^2 - 1134*a3^2*a5*d^2 - 526*a3^3*a5*d^2 + 394*a3^4*a5*d^2 - 393*a4*a5*d^2 - 3203*a3*a4*a5*d^2 - 2088*a3^2*a4*a5*d^2 + 2378*a3^3*a4*a5*d^2 - 2306*a4^2*a5*d^2 - 2698*a3*a4^2*a5*d^2 + 5198*a3^2*a4^2*a5*d^2 - 1104*a4^3*a5*d^2 + 4840*a3*a4^3*a5*d^2 + 1608*a4^4*a5*d^2 - 158*a5^2*d^2 - 954*a3*a5^2*d^2 - 246*a3^2*a5^2*d^2 + 902*a3^3*a5^2*d^2 - 1324*a4*a5^2*d^2 - 654*a3*a4*a5^2*d^2 + 3973*a3^2*a4*a5^2*d^2 - 420*a4^2*a5^2*d^2 + 5568*a3*a4^2*a5^2*d^2 + 2460*a4^3*a5^2*d^2 - 244*a5^3*d^2 + 158*a3*a5^3*d^2 + 902*a3^2*a5^3*d^2 + 189*a4*a5^3*d^2 + 2584*a3*a4*a5^3*d^2 + 1756*a4^2*a5^3*d^2 + 110*a5^4*d^2 + 394*a3*a5^4*d^2 + 558*a4*a5^4*d^2 + 56*a5^5*d^2 - 48*d^3 + 42*a3*d^3 + 490*a3^2*d^3 + 286*a3^3*d^3 - 162*a3^4*d^3 + 124*a4*d^3 + 1488*a3*a4*d^3 + 1213*a3^2*a4*d^3 - 963*a3^3*a4*d^3 + 1134*a4^2*d^3 + 1644*a3*a4^2*d^3 - 2112*a3^2*a4^2*d^3 + 700*a4^3*d^3 - 2024*a3*a4^3*d^3 - 712*a4^4*d^3 + 96*a5*d^3 + 866*a3*a5*d^3 + 412*a3^2*a5*d^3 - 782*a3^3*a5*d^3 + 1240*a4*a5*d^3 + 1052*a3*a4*a5*d^3 - 3491*a3^2*a4*a5*d^3 + 642*a4^2*a5*d^3 - 5004*a3*a4^2*a5*d^3 - 2288*a4^3*a5*d^3 + 358*a5^2*d^3 + 10*a3*a5^2*d^3 - 1240*a3^2*a5^2*d^3 + 15*a4*a5^2*d^3 - 3585*a3*a4*a5^2*d^3 - 2466*a4^2*a5^2*d^3 - 116*a5^3*d^3 - 782*a3*a5^3*d^3 - 1105*a4*a5^3*d^3 - 162*a5^4*d^3 - 18*d^4 - 284*a3*d^4 - 186*a3^2*d^4 + 248*a3^3*d^4 - 426*a4*d^4 - 497*a3*a4*d^4 + 1109*a3^2*a4*d^4 - 306*a4^2*d^4 + 1626*a3*a4^2*d^4 + 780*a4^3*d^4 - 248*a5*d^4 - 126*a3*a5*d^4 + 822*a3^2*a5*d^4 - 149*a4*a5*d^4 + 2416*a3*a4*a5*d^4 + 1706*a4^2*a5*d^4 + 48*a5^2*d^4 + 822*a3*a5^2*d^4 + 1171*a4*a5^2*d^4 + 248*a5^3*d^4 + 66*d^5 + 58*a3*d^5 - 212*a3^2*d^5 + 68*a4*d^5 - 634*a3*a4*d^5 - 466*a4^2*d^5 + 4*a5*d^5 - 442*a3*a5*d^5 - 642*a4*a5*d^5 - 212*a5^2*d^5 - 6*d^6 + 96*a3*d^6 + 144*a4*d^6 + 96*a5*d^6 - 18*d^7 + 16*a1^5*(a3^2 + 4*a4^2 + a5 + a5^2 + a4*(2 + 4*a5 - 4*d) + a3*(1 + 4*a4 + 2*a5 - 2*d) - d - 2*a5*d + d^2) + 8*a1^4*(7*a3^3 + 40*a4^3 + a3^2*(8 + 9*a2 + 38*a4 + 21*a5 - 25*d) + 4*a4^2*(7 + 9*a2 + 16*a5 - 21*d) + (1 + 9*a2 + 7*a5 - 11*d)*(a5 + a5^2 - 2*a5*d + (-1 + d)*d) + a3*(1 + 68*a4^2 + 16*a5 + 21*a5^2 + a4*(30 + 74*a5 - 92*d) + 9*a2*(1 + 4*a4 + 2*a5 - 2*d) - 20*d - 50*a5*d + 29*d^2) + a4*(4 + 38*a5^2 + a5*(26 - 90*d) + a2*(20 + 34*a5 - 36*d) - 38*d + 54*d^2)) + 2*a2^4*(12*a3^3 + 24*a4^3 + a4^2*(88 - 68*d) + 12*a3^2*(2 + 4*a4 + 2*a5 - 3*d) - 12*(-1 + d)*(a5 + a5^2 - 2*a5*d + (-1 + d)*d) + a4*(30 - 2*a5^2 + a5*(60 - 31*d) - 109*d + 52*d^2) + 2*a3*(32*a4^2 + a4*(47 + 21*a5 - 50*d) + 6*(1 + 3*a5 + a5^2 - 4*d - 4*a5*d + 3*d^2))) + 4*a1^3*(18*a3^4 + 144*a4^4 + 8*a4^3*(15 + 36*a2 + 41*a5 - 60*d) + 4*a3^3*(4 + 14*a2 + 31*a4 + 19*a5 - 24*d) + (a5 + a5^2 - 2*a5*d + (-1 + d)*d)*(-4 + 30*a2^2 + 18*a5^2 + a5*(6 - 60*d) + 2*a2*(5 + 24*a5 - 40*d) - 4*d + 47*d^2) + 4*a4^2*(3 + 30*a2^2 + 77*a5^2 + a5*(43 - 203*d) + a2*(59 + 109*a5 - 152*d) - 72*d + 140*d^2) + a3^2*(-6 + 30*a2^2 + 316*a4^2 + 60*a5 + 116*a5^2 + a4*(98 + 380*a5 - 500*d) + 2*a2*(33 + 146*a4 + 80*a5 - 96*d) - 78*d - 296*a5*d + 185*d^2) + 2*a4*(-3 + 64*a5^3 + a5^2*(51 - 248*d) + a2^2*(38 + 52*a5 - 60*d) - 8*d + 108*d^2 - 136*d^3 + a2*(19 + 128*a5^2 + a5*(103 - 312*d) - 154*d + 196*d^2) + a5*(2 - 145*d + 316*d^2)) + a3*(-4 + 352*a4^3 - 4*a5 + 68*a5^2 + 76*a5^3 + 4*a4^2*(48 + 155*a5 - 214*d) + 30*a2^2*(1 + 4*a4 + 2*a5 - 2*d) + 6*d - 176*a5*d - 296*a5^2*d + 113*d^2 + 374*a5*d^2 - 154*d^3 + 2*a2*(5 + 252*a4^2 + 62*a5 + 76*a5^2 + 2*a4*(62 + 133*a5 - 171*d) - 78*d - 184*a5*d + 108*d^2) + a4*(384*a5^2 + a5*(206 - 992*d) + 8*d*(-38 + 81*d)))) + 2*a1^2*(20*a3^5 + 224*a4^5 + 2*a3^4*(-4 + 64*a2 + 81*a4 + 60*a5 - 76*d) + 16*a4^4*(11 + 50*a2 + 44*a5 - 67*d) + 8*a4^3*(-9 + 87*a2^2 + 116*a5^2 + a2*(108 + 213*a5 - 331*d) + a5*(47 - 327*d) - 83*d + 240*d^2) + a3^3*(-56 + 152*a2^2 + 528*a4^2 + 36*a5 + 260*a5^2 + 2*a4*(-1 + 389*a5 - 501*d) + 4*a2*(36 + 203*a4 + 122*a5 - 157*d) - 34*d - 676*a5*d + 431*d^2) + a3^2*(-24 + 44*a2^3 + 864*a4^3 - 116*a5 + 132*a5^2 + 260*a5^3 + 4*a4^2*(33 + 462*a5 - 617*d) + 2*a2^2*(96 + 377*a4 + 206*a5 - 252*d) + 160*d - 306*a5*d - 1048*a5^2*d + 180*d^2 + 1369*a5*d^2 - 583*d^3 + 2*a4*(-103 + 138*a5 + 618*a5^2 - 179*d - 1637*a5*d + 1076*d^2) + a2*(-16 + 1936*a4^2 + 448*a5 + 676*a5^2 + a4*(784 + 2274*a5 - 3054*d) - 578*d - 1776*a5*d + 1133*d^2)) + 4*a4^2*(-15 + 44*a2^3 + 154*a5^3 + a5^2*(84 - 630*d) + a2^2*(177 + 242*a5 - 372*d) + 39*d + 216*d^2 - 404*d^3 + a5*(-31 - 261*d + 862*d^2) + a2*(38 + 384*a5^2 - 497*d + 773*d^2 - 59*a5*(-5 + 18*d))) + (a5 + a5^2 - 2*a5*d + (-1 + d)*d)*(4 + 44*a2^3 + 20*a5^3 + 4*a2^2*(10 + 27*a5 - 50*d) + 34*d - 7*d^2 - 97*d^3 - 16*a5^2*(-1 + 7*d) + a5*(-24 - 18*d + 187*d^2) + a2*(-32 + 84*a5^2 - 46*d + 261*d^2 - 8*a5*(-7 + 39*d))) + 2*a4*(-2 + 95*a5^4 + a5^3*(85 - 532*d) + a2^3*(67 + 65*a5 - 88*d) + 43*d - 62*d^2 - 234*d^3 + 321*d^4 + a2^2*(68 + 281*a5^2 + a5*(289 - 720*d) - 447*d + 485*d^2) + a5^2*(-35 - 344*d + 1081*d^2) + a5*(-31 + 101*d + 477*d^2 - 960*d^3) + a2*(-17 + 311*a5^3 + a5^2*(323 - 1260*d) - 88*d + 705*d^2 - 753*d^3 + a5*(41 - 933*d + 1674*d^2))) + a3*(4 + 704*a4^4 - 44*a5 - 68*a5^2 + 124*a5^3 + 120*a5^4 + 8*a4^3*(37 + 237*a5 - 335*d) + 44*a2^3*(1 + 4*a4 + 2*a5 - 2*d) + 54*d + 204*a5*d - 454*a5^2*d - 676*a5^3*d - 145*d^2 + 556*a5*d^2 + 1369*a5^2*d^2 - 228*d^3 - 1194*a5*d^3 + 381*d^4 + 4*a4^2*(-58 + 474*a5^2 - 228*d + 887*d^2 - 7*a5*(-21 + 184*d)) + 2*a2^2*(628*a4^2 + 184*a5^2 + a4*(366 + 637*a5 - 862*d) + 2*a5*(85 - 230*d) + 4*(5 - 54*d + 69*d^2)) + 2*a4*(-39 + 409*a5^3 + 173*d + 412*d^2 - 977*d^3 - 72*a5^2*(-3 + 23*d) + 2*a5*(-62 - 291*d + 1102*d^2)) + a2*(-32 + 2048*a4^3 + 400*a5^3 + 48*a4^2*(30 + 72*a5 - 103*d) + 2*d + 741*d^2 - 894*d^3 - 148*a5^2*(-3 + 11*d) + 2*a5*(4 - 576*d + 1061*d^2) + 2*a4*(39 + 1038*a5^2 + a5*(724 - 2778*d) - 1071*d + 1874*d^2)))) + a2^2*(72*a3^5 + 384*a4^5 + 8*a4^4*(100 + 118*a5 - 217*d) + 8*a3^4*(12 + 64*a4 + 39*a5 - 54*d) + 4*a4^3*(48 + 256*a5^2 + a5*(392 - 871*d) - 653*d + 761*d^2) + a3^3*(-48 + 1448*a4^2 + 504*a5^2 + a4*(618 + 1752*a5 - 2473*d) - 500*d + 1022*d^2 - 8*a5*(-51 + 184*d)) + 2*a4^2*(-88 + 280*a5^3 + a5^2*(644 - 1436*d) - 176*d + 1516*d^2 - 1281*d^3 + a5*(130 - 1919*d + 2342*d^2)) - 2*(-1 + d)*(48*a5^4 - 4*a5^3*(-6 + 55*d) + a5^2*(-36 - 86*d + 375*d^2) + a5*(-12 + 86*d + 103*d^2 - 282*d^3) + d*(12 - 50*d - 41*d^2 + 79*d^3)) + a4*(-44 + 120*a5^4 + 294*d + 142*d^2 - 1457*d^3 + 1029*d^4 - 8*a5^3*(-68 + 127*d) + 2*a5^2*(82 - 1098*d + 1297*d^2) - 3*a5*(76 + 90*d - 1009*d^2 + 901*d^3)) + a3^2*(2048*a4^3 + 2*a4^2*(792 + 1790*a5 - 2649*d) + a4*(-90 + 2068*a5^2 + a5*(1866 - 6151*d) - 2529*d + 4435*d^2) + 2*(-48 + 180*a5^3 + a5^2*(312 - 872*d) + 64*d + 476*d^2 - 597*d^3 + 2*a5*(-12 - 386*d + 643*d^2))) + a3*(1440*a4^4 + 4*a4^3*(466 + 780*a5 - 1257*d) + 4*a4^2*(27 + 664*a5^2 - 1114*d + 1602*d^2 - 35*a5*(-21 + 59*d)) + a4*(-272 + 952*a5^3 + a5^2*(1772 - 4666*d) - 12*d + 3362*d^2 - 3503*d^3 + a5*(90 - 4801*d + 7104*d^2)) + 2*(-12 + 48*a5^4 + a5^3*(204 - 400*d) + 110*d - 49*d^2 - 394*d^3 + 345*d^4 + a5^2*(24 - 766*d + 995*d^2) + a5*(-84 + 14*d + 953*d^2 - 988*d^3)))) + a2^3*(72*a3^4 + 240*a4^4 + 4*a4^3*(160 + 88*a5 - 217*d) + 16*a3^3*(8 + 25*a4 + 14*a5 - 20*d) + 2*a4^2*(138 + 120*a5^2 + a5*(412 - 528*d) - 723*d + 546*d^2) + 8*(-1 + d)*(-10*a5^3 + a5^2*(-8 + 33*d) + a5*(2 + 19*d - 36*d^2) + d*(-2 - 11*d + 13*d^2)) + a3^2*(836*a4^2 + a4*(650 + 876*a5 - 1355*d) + 8*(5 + 43*a5 + 29*a5^2 - 56*d - 92*a5*d + 66*d^2)) + a4*(72*a5^3 + a5^2*(408 - 532*d) - 3*d*(112 - 327*d + 189*d^2) + 2*a5*(118 - 622*d + 491*d^2)) + a3*(768*a4^3 + 4*a4^2*(285 + 264*a5 - 479*d) + a4*(246 + 544*a5^2 - 1607*d + 1522*d^2 - 2*a5*(-526 + 935*d)) + 8*(10*a5^3 + a5^2*(37 - 62*d) + a5*(13 - 98*d + 100*d^2) - 2*(1 + 7*d - 32*d^2 + 24*d^3)))) + a2*(24*a3^6 + 192*a4^6 + 32*a4^5*(6 + 22*a5 - 35*d) + 16*a3^5*(13*a4 + 9*a5 - 12*d) + 8*a4^4*(-42 + 138*a5^2 + a5*(84 - 424*d) - 118*d + 331*d^2) + a3^4*(-96 + 740*a4^2 + 72*a5 + 336*a5^2 + a4*(2 + 1048*a5 - 1389*d) - 52*d - 928*a5*d + 622*d^2) + 4*a4^3*(-98 + 232*a5^3 + a5^2*(224 - 1051*d) + 265*d + 436*d^2 - 806*d^3 + 4*a5*(-35 - 154*d + 396*d^2)) + 2*a4^2*(-34 + 200*a5^4 + 437*d - 633*d^2 - 747*d^3 + 1061*d^4 - 20*a5^3*(-17 + 64*d) + a5^2*(-202 - 1265*d + 2906*d^2) + a5*(-296 + 750*d + 1634*d^2 - 2866*d^3)) + 2*(-1 + d)*(-24*a5^5 + 140*a5^4*d - 4*a5^3*(-10 + d + 81*d^2) + a5^2*(8 - 146*d + 13*d^2 + 372*d^3) + d*(8 + 10*d - 71*d^2 + 5*d^3 + 48*d^4) - a5*(8 + 18*d - 177*d^2 + 14*d^3 + 212*d^4)) + a4*(12 + 68*a5^5 + a5^4*(284 - 684*d) + 60*d - 645*d^2 + 696*d^3 + 591*d^4 - 714*d^5 + 6*a5^3*(-18 - 222*d + 379*d^2) + a5^2*(-360 + 740*d + 2347*d^2 - 3457*d^3) + 2*a5*(-24 + 482*d - 661*d^2 - 937*d^3 + 1254*d^4)) + a3^3*(1392*a4^3 + 8*a4^2*(7 + 372*a5 - 497*d) + a4*(-562 + 1936*a5^2 + a5*(468 - 5372*d) - 373*d + 3616*d^2) + 2*(-40 + 192*a5^3 + a5^2*(132 - 840*d) + 218*d + 119*d^2 - 525*d^3 + 2*a5*(-74 - 130*d + 585*d^2))) + a3^2*(1472*a4^4 + 4*a4^3*(62 + 1028*a5 - 1415*d) + 2*a4^2*(-600 + 2014*a5^2 + a5*(600 - 5678*d) - 589*d + 3911*d^2) + a4*(-418 + 1636*a5^3 + a5^2*(1150 - 7173*d) + 1857*d + 1304*d^2 - 4611*d^3 + 2*a5*(-582 - 1257*d + 5050*d^2)) + 2*(4 + 108*a5^4 + a5^3*(180 - 696*d) + 154*d - 369*d^2 - 203*d^3 + 489*d^4 + a5^2*(-152 - 582*d + 1547*d^2) + a5*(-124 + 490*d + 607*d^2 - 1448*d^3))) + a3*(832*a4^5 + 16*a4^4*(24 + 172*a5 - 251*d) + 8*a4^3*(-136 + 444*a5^2 - 219*d + 935*d^2 - 3*a5*(-60 + 431*d)) + 2*a4^2*(-360 + 1104*a5^3 + a5^2*(854 - 4890*d) + 1260*d + 1295*d^2 - 3354*d^3 + a5*(-732 - 2110*d + 7056*d^2)) + a4*(-34 + 608*a5^4 + a5^3*(980 - 3890*d) + 1049*d - 1997*d^2 - 1524*d^3 + 2890*d^4 + 7*a5^2*(-106 - 483*d + 1242*d^2) + a5*(-760 + 2506*d + 3908*d^2 - 8284*d^3)) + 2*(8 + 24*a5^5 - 2*d - 195*d^2 + 275*d^3 + 153*d^4 - 239*d^5 - 4*a5^4*(-27 + 62*d) + a5^3*(-52 - 488*d + 828*d^2) + a5^2*(-124 + 316*d + 808*d^2 - 1247*d^3) + a5*(-4 + 312*d - 534*d^2 - 581*d^3 + 882*d^4)))) + 2*a1*(4*a3^6 + 64*a4^6 + 16*a4^5*(-2 + 29*a2 + 19*a5 - 28*d) + 4*a3^5*(-6 + 16*a2 + 9*a4 + 10*a5 - 12*d) + 8*a4^4*(-26 + 79*a2^2 + 69*a5^2 + a2*(72 + 164*a5 - 265*d) + a5*(2 - 201*d) + 147*d^2) + a3^4*(-56 + 128*a2^2 + 138*a4^2 - 60*a5 + 124*a5^2 + a2*(48 + 478*a4 + 312*a5 - 412*d) + 2*a4*(-85 + 158*a5 - 186*d) + 98*d - 316*a5*d + 197*d^2) + 4*a4^3*(-26 + 76*a2^3 + 132*a5^3 + a5^2*(17 - 557*d) + a2^2*(237 + 304*a5 - 530*d) + 152*d + 47*d^2 - 380*d^3 + a5*(-93 - 61*d + 792*d^2) + a2*(-11 + 400*a5^2 + a5*(294 - 1193*d) - 494*d + 927*d^2)) + a3^3*(-16 + 80*a2^3 + 292*a4^3 - 180*a5 - 20*a5^2 + 176*a5^3 + 4*a2^2*(44 + 191*a4 + 112*a5 - 149*d) + 14*a4^2*(-32 + 70*a5 - 83*d) + 242*d + 132*a5*d - 708*a5^2*d - 129*d^2 + 922*a5*d^2 - 391*d^3 + 4*a2*(-22 + 357*a4^2 + 66*a5 + 144*a5^2 + a4*(87 + 466*a5 - 624*d) - 78*d - 392*a5*d + 259*d^2) + a4*(-328 - 278*a5 + 768*a5^2 + 504*d - 1985*a5*d + 1240*d^2)) + (a5 + a5^2 - 2*a5*d + (-1 + d)*d)*(8 + 12*a2^4 + 4*a5^4 + a5^3*(12 - 40*d) + 4*a2^3*(9 + 10*a5 - 24*d) - 14*d - 47*d^2 + 23*d^3 + 48*d^4 + a5*d*(72 - 10*d - 125*d^2) + a5^2*(-24 - 22*d + 113*d^2) + a2^2*(-32 + 48*a5^2 + a5*(84 - 232*d) - 82*d + 219*d^2) + a2*(-8 + 24*a5^3 + a5^2*(60 - 176*d) + 96*d + 22*d^2 - 185*d^3 + 4*a5*(-14 - 26*d + 83*d^2))) + 2*a4^2*(8 + 24*a2^4 + 132*a5^4 + a5^3*(56 - 756*d) + 2*a2^3*(109 + 88*a5 - 169*d) + 104*d - 339*d^2 - 134*d^3 + 517*d^4 + 2*a5^2*(-79 - 99*d + 794*d^2) + a2^2*(130 + 516*a5^2 + a5*(628 - 1568*d) - 1073*d + 1257*d^2) + a5*(-74 + 462*d + 267*d^2 - 1474*d^3) + a2*(-84 + 496*a5^3 + a5^2*(498 - 2162*d) + 61*d + 1191*d^2 - 1545*d^3 + a5*(-52 - 1493*d + 3127*d^2))) + a3^2*(20 + 12*a2^4 + 360*a4^4 - 60*a5 - 204*a5^2 + 60*a5^3 + 124*a5^4 + 4*a4^3*(-132 + 371*a5 - 458*d) + 2*a2^3*(58 + 185*a4 + 100*a5 - 128*d) + 62*d + 570*a5*d - 120*a5^2*d - 708*a5^3*d - 387*d^2 + 27*a5*d^2 + 1450*a5^2*d^2 + 35*d^3 - 1277*a5*d^3 + 411*d^4 + a2^2*(16 + 1722*a4^2 + 560*a5^2 + a5*(500 - 1552*d) + 8*a4*(115 + 243*a5 - 341*d) - 646*d + 1027*d^2) + 2*a4^2*(-349 + 861*a5^2 + 420*d + 1462*d^2 - a5*(207 + 2281*d)) + a4*(-98 + 800*a5^3 + 1024*d - 371*d^2 - 1862*d^3 - a5^2*(24 + 3251*d) + a5*(-702 + 300*d + 4310*d^2)) + a2*(-80 + 2140*a4^3 + 496*a5^3 + a4^2*(994 + 4084*a5 - 5670*d) + 260*d + 686*d^2 - 1277*d^3 - 36*a5^2*(-13 + 59*d) + 4*a5*(-42 - 283*d + 725*d^2) + a4*(-308 + 2542*a5^2 + a5*(1300 - 7021*d) - 1714*d + 4776*d^2))) + a4*(12 + 60*a5^5 + a5^4*(74 - 469*d) + 4*a2^4*(13 + 5*a5 - 12*d) - 36*d - 143*d^2 + 346*d^3 + 139*d^4 - 354*d^5 + a2^3*(106 + 200*a5^2 + a5*(330 - 583*d) - 539*d + 454*d^2) + a5^3*(-114 - 325*d + 1368*d^2) + a5^2*(-94 + 519*d + 544*d^2 - 1913*d^3) + a5*(22 + 231*d - 749*d^2 - 426*d^3 + 1306*d^4) + a2*(-26 + 280*a5^4 + a5^3*(446 - 1721*d) + 259*d - 153*d^2 - 1190*d^3 + 1224*d^4 + a5^2*(-54 - 1791*d + 3734*d^2) + a5*(-198 + 231*d + 2462*d^2 - 3495*d^3)) + a2^2*(400*a5^3 + a5^2*(650 - 1787*d) + a5*(190 - 1917*d + 2568*d^2) - 2*(12 + 154*d - 737*d^2 + 622*d^3))) + a3*(8 + 240*a4^5 + 28*a5 - 68*a5^2 - 92*a5^3 + 60*a5^4 + 40*a5^5 + 8*a4^4*(-32 + 136*a5 - 181*d) + 12*a2^4*(1 + 4*a4 + 2*a5 - 2*d) - 42*d + 148*a5*d + 414*a5^2*d - 244*a5^3*d - 316*a5^4*d - 79*d^2 - 590*a5*d^2 + 355*a5^2*d^2 + 922*a5^3*d^2 + 271*d^3 - 216*a5*d^3 - 1277*a5^2*d^3 + 45*d^4 + 852*a5*d^4 - 221*d^5 + 4*a4^3*(-159 + 410*a5^2 + 112*d + 763*d^2 - a5*(47 + 1129*d)) + a2^2*(-32 + 1728*a4^3 + 288*a5^3 + 2*a4^2*(819 + 1364*a5 - 2092*d) + a5^2*(456 - 1284*d) - 66*d + 771*d^2 - 778*d^3 + 2*a5*(34 - 596*d + 887*d^2) + a4*(198 + 1572*a5^2 + a5*(1570 - 4491*d) - 2349*d + 3208*d^2)) + 2*a4^2*(-92 + 580*a5^3 + a5^2*(27 - 2392*d) + 699*d - 66*d^2 - 1467*d^3 + a5*(-449 - 8*d + 3261*d^2)) + a4*(372*a5^4 + a5^3*(170 - 2123*d) + a5^2*(-512 - 461*d + 4390*d^2) + a5*(-182 + 1460*d + 400*d^2 - 3947*d^3) + 2*(18 + 118*d - 522*d^2 - 51*d^3 + 656*d^4)) + 2*a2^3*(292*a4^2 + a4*(225 + 274*a5 - 412*d) + 2*(9 + 40*a5^2 - 62*d + 68*d^2 - 12*a5*(-4 + 9*d))) + a2*(-8 + 1600*a4^4 + 192*a5^4 + 4*a4^3*(317 + 966*a5 - 1428*d) + 184*d - 246*d^2 - 629*d^3 + 774*d^4 - 8*a5^3*(-42 + 149*d) + 4*a5^2*(-19 - 311*d + 643*d^2) + 2*a4^2*(-143 + 1796*a5^2 + a5*(1074 - 5104*d) - 1609*d + 3662*d^2) - 2*a5*(72 - 150*d - 766*d^2 + 1173*d^3) + a4*(-236 + 1444*a5^3 + a5^2*(1370 - 6206*d) + 493*d + 2550*d^2 - 3982*d^3 + a5*(-322 - 3668*d + 8648*d^2)))))));

(p50 = 16*a1^4 + 3*a2^4 - a3^2 + 2*a3^3 + 3*a3^4 - 4*a3*a4 + 8*a3^2*a4 + 20*a3^3*a4 - 4*a4^2 + 8*a3*a4^2 + 48*a3^2*a4^2 + 48*a3*a4^3 + 16*a4^4 - 2*a3*a5 + 6*a3^2*a5 + 28*a3^3*a5 - 4*a4*a5 + 12*a3*a4*a5 + 120*a3^2*a4*a5 + 160*a3*a4^2*a5 + 64*a4^3*a5 - a5^2 + 6*a3*a5^2 + 66*a3^2*a5^2 + 4*a4*a5^2 + 180*a3*a4*a5^2 + 112*a4^2*a5^2 + 2*a5^3 + 60*a3*a5^3 + 80*a4*a5^3 + 19*a5^4 + a2^3*(2 + 24*a3 + 32*a4 + 28*a5 - 30*d) + 16*a1^3*(3*a2 + 4*a3 + 5*a4 + 4*a5 - 5*d) + 3*a3*d - 3*a3^2*d - 30*a3^3*d + 6*a4*d - 4*a3*a4*d - 132*a3^2*a4*d + 4*a4^2*d - 184*a3*a4^2*d - 80*a4^3*d + 3*a5*d - 2*a3*a5*d - 150*a3^2*a5*d + 4*a4*a5*d - 408*a3*a4*a5*d - 256*a4^2*a5*d + a5^2*d - 210*a3*a5^2*d - 276*a4*a5^2*d - 90*a5^3*d - 2*d^2 - 5*a3*d^2 + 83*a3^2*d^2 - 10*a4*d^2 + 228*a3*a4*d^2 + 148*a4^2*d^2 - 9*a5*d^2 + 238*a3*a5*d^2 + 312*a4*a5*d^2 + 155*a5^2*d^2 + 6*d^3 - 88*a3*d^3 - 116*a4*d^3 - 116*a5*d^3 + 32*d^4 + 4*a1^2*(-1 + 12*a2^2 + 20*a3^2 + 2*a4 + 32*a4^2 + 64*a4*a5 + 28*a5^2 + a3*(52*a4 + 48*a5 - 56*d) + a2*(2 + 36*a3 + 44*a4 + 40*a5 - 46*d) + d - 72*a4*d - 64*a5*d + 37*d^2) + a2^2*(-1 + 42*a3^2 + 80*a4^2 + 6*a5 + 66*a5^2 + 2*a3*(1 + 58*a4 + 54*a5 - 61*d) + 4*a4*(1 + 36*a5 - 41*d) - 3*d - 150*a5*d + 83*d^2) + 2*a1*(10*a2^3 + 16*a3^3 - 4*a4 + 4*a4^2 + 40*a4^3 - 2*a5 + 10*a4*a5 + 128*a4^2*a5 + 2*a5^2 + 130*a4*a5^2 + 40*a5^3 + a3^2*(2 + 66*a4 + 72*a5 - 82*d) + a2^2*(4 + 52*a3 + 66*a4 + 60*a5 - 66*d) + 3*d - 144*a4^2*d + 2*a5*d - 296*a4*a5*d - 138*a5^2*d - 5*d^2 + 164*a4*d^2 + 156*a5*d^2 - 58*d^3 + 2*a2*(-1 + 29*a3^2 + 52*a4^2 + 3*a5 + 45*a5^2 + a4*(3 + 98*a5 - 110*d) + a3*(1 + 78*a4 + 74*a5 - 84*d) - d - 102*a5*d + 57*d^2) + 2*a3*(-1 + 44*a4^2 + 48*a5^2 + a5*(2 - 110*d) + a4*(3 + 98*a5 - 110*d) + d + 62*d^2)) + a2*(24*a3^3 + 64*a4^3 - 2*a5 + 6*a5^2 + 60*a5^3 + 2*a3^2*(1 + 52*a4 + 54*a5 - 61*d) + 32*a4^2*(6*a5 - 7*d) + 3*d - 2*a5*d - 210*a5^2*d - 5*d^2 + 238*a5*d^2 - 88*d^3 + 4*a4*(-1 + 2*a5 + 48*a5^2 + d - 110*a5*d + 62*d^2) + 2*a3*(-1 + 72*a4^2 + 4*a5 + 72*a5^2 + 2*a4*(1 + 74*a5 - 84*d) + d - 166*a5*d + 93*d^2)));
(p52 = -((a1 + a2 + a5 - d)*(16*a1^4 + 4*a2^4 + 2*a3 - 26*a3^3 + 8*a3^4 + 4*a4 + 16*a3*a4 - 108*a3^2*a4 + 32*a3^3*a4 + 16*a4^2 - 128*a3*a4^2 + 40*a3^2*a4^2 - 48*a4^3 + 16*a3*a4^3 + 2*a5 + 4*a3*a5 - 90*a3^2*a5 + 64*a3^3*a5 + 8*a4*a5 - 244*a3*a4*a5 + 228*a3^2*a4*a5 - 152*a4^2*a5 + 256*a3*a4^2*a5 + 96*a4^3*a5 + 4*a5^2 - 106*a3*a5^2 + 140*a3^2*a5^2 - 136*a4*a5^2 + 352*a3*a4*a5^2 + 216*a4^2*a5^2 - 42*a5^3 + 120*a3*a5^3 + 156*a4*a5^3 + 36*a5^4 + a2^3*(-6 + 28*a3 + 28*a4 + 32*a5 - 33*d) + 8*a1^3*(-3 + 6*a2 + 8*a3 + 8*a4 + 8*a5 - 9*d) - 2*d - 9*a3*d + 112*a3^2*d - 49*a3^3*d - 26*a4*d + 280*a3*a4*d - 150*a3^2*a4*d + 160*a4^2*d - 140*a3*a4^2*d - 40*a4^3*d - 13*a5*d + 256*a3*a5*d - 263*a3^2*a5*d + 328*a4*a5*d - 620*a3*a4*a5*d - 356*a4^2*a5*d + 148*a5^2*d - 367*a3*a5^2*d - 462*a4*a5^2*d - 153*a5^3*d + 9*d^2 - 151*a3*d^2 + 104*a3^2*d^2 - 178*a4*d^2 + 220*a3*a4*d^2 + 112*a4^2*d^2 - 171*a5*d^2 + 344*a3*a5*d^2 + 408*a4*a5*d^2 + 232*a5^2*d^2 + 65*d^3 - 93*a3*d^3 - 102*a4*d^3 - 145*a5*d^3 + 30*d^4 + 4*a1^2*(-2 + 13*a2^2 + 25*a3^2 - 26*a4 + 28*a4^2 - 19*a5 + 66*a4*a5 + 29*a5^2 + a3*(-23 + 54*a4 + 58*a5 - 58*d) + a2*(-13 + 38*a3 + 38*a4 + 42*a5 - 44*d) + 28*d - 62*a4*d - 66*a5*d + 33*d^2) + a2^2*(-8 + 52*a3^2 + 56*a4^2 - 38*a5 + 88*a5^2 + a3*(-46 + 112*a4 + 144*a5 - 135*d) + 2*a4*(-28 + 82*a5 - 71*d) + 56*d - 179*a5*d + 84*d^2) + 2*a1*(2 + 12*a2^3 + 30*a3^3 - 72*a4^2 + 32*a4^3 + 2*a5 - 122*a4*a5 + 156*a4^2*a5 - 54*a5^2 + 178*a4*a5^2 + 54*a5^3 + 2*a3^2*(-25 + 49*a4 + 61*a5 - 56*d) + 2*a2^2*(-8 + 29*a3 + 29*a4 + 33*a5 - 34*d) + d + 152*a4*d - 124*a4^2*d + 125*a5*d - 342*a4*a5*d - 172*a5^2*d - 80*d^2 + 146*a4*d^2 + 175*a5*d^2 - 53*d^3 + a2*(-10 + 76*a3^2 + 84*a4^2 - 58*a5 + 108*a5^2 + 2*a4*(-39 + 106*a5 - 97*d) + 2*a3*(-35 + 82*a4 + 96*a5 - 92*d) + 85*d - 228*a5*d + 109*d^2) + a3*(-2 + 100*a4^2 + 146*a5^2 + 2*a4*(-63 + 142*a5 - 121*d) + 129*d + 135*d^2 - 4*a5*(25 + 74*d))) + a2*(2 + 36*a3^3 + 32*a4^3 - 4*a5 - 74*a5^2 + 96*a5^3 + a3^2*(-66 + 116*a4 + 176*a5 - 151*d) + 4*a4^2*(-26 + 60*a5 - 41*d) + 7*d + 180*a5*d - 299*a5^2*d - 115*d^2 + 292*a5*d^2 - 85*d^3 + 2*a3*(-4 + 56*a4^2 - 68*a5 + 118*a5^2 + 2*a4*(-43 + 104*a5 - 81*d) + 90*d - 231*a5*d + 100*d^2) + 4*a4*(73*a5^2 + 54*d*(1 + d) - a5*(44 + 135*d))))));
(p53 = -((1 + a1 + a3 - d)*(16*a1^4 + 8*a2^4 + 2*a3 - 4*a3^2 - 2*a3^3 + 4*a3^4 + 4*a4 - 12*a3*a4 - 12*a3^2*a4 + 28*a3^3*a4 - 8*a4^2 - 24*a3*a4^2 + 72*a3^2*a4^2 - 16*a4^3 + 80*a3*a4^3 + 32*a4^4 + 2*a5 - 8*a3*a5 - 10*a3^2*a5 + 28*a3^3*a5 - 12*a4*a5 - 36*a3*a4*a5 + 128*a3^2*a4*a5 - 32*a4^2*a5 + 192*a3*a4^2*a5 + 96*a4^3*a5 - 4*a5^2 - 18*a3*a5^2 + 56*a3^2*a5^2 - 24*a4*a5^2 + 164*a3*a4*a5^2 + 120*a4^2*a5^2 - 10*a5^3 + 44*a3*a5^3 + 64*a4*a5^3 + 12*a5^4 + a2^3*(2 + 36*a3 + 48*a4 + 36*a5 - 49*d) + 8*a1^3*(-1 + 8*a2 + 6*a3 + 8*a4 + 6*a5 - 9*d) - 2*d + 7*a3*d + 16*a3^2*d - 33*a3^3*d + 10*a4*d + 56*a3*a4*d - 154*a3^2*a4*d + 48*a4^2*d - 236*a3*a4^2*d - 120*a4^3*d + 7*a5*d + 48*a3*a5*d - 139*a3^2*a5*d + 72*a4*a5*d - 404*a3*a4*a5*d - 292*a4^2*a5*d + 36*a5^2*d - 167*a3*a5^2*d - 242*a4*a5^2*d - 61*a5^3*d - 3*d^2 - 31*a3*d^2 + 84*a3^2*d^2 - 50*a4*d^2 + 244*a3*a4*d^2 + 176*a4^2*d^2 - 43*a5*d^2 + 208*a3*a5*d^2 + 296*a4*a5*d^2 + 116*a5^2*d^2 + 17*d^3 - 85*a3*d^3 - 118*a4*d^3 - 97*a5*d^3 + 30*d^4 + 4*a1^2*(21*a2^2 + 13*a3^2 - 6*a4 + 20*a4^2 - 5*a5 + 38*a4*a5 + 13*a5^2 + a2*(-3 + 34*a3 + 42*a4 + 34*a5 - 50*d) + a3*(-5 + 34*a4 + 30*a5 - 40*d) + 6*d - 50*a4*d - 40*a5*d + 29*d^2) + a2^2*(-4 + 52*a3^2 + 104*a4^2 - 6*a5 + 60*a5^2 + a3*(-6 + 148*a4 + 116*a5 - 151*d) + 2*a4*(-8 + 80*a5 - 101*d) + 8*d - 159*a5*d + 104*d^2) + 2*a1*(2 + 22*a2^3 + 12*a3^3 - 8*a4 - 8*a4^2 + 32*a4^3 - 4*a5 - 18*a4*a5 + 92*a4^2*a5 - 14*a5^2 + 82*a4*a5^2 + 20*a5^3 + a2^2*(60*a3 + 74*a4 + 60*a5 - 86*d) + a3^2*(-6 + 50*a4 + 52*a5 - 62*d) + 3*d + 28*a4*d - 108*a4^2*d + 29*a5*d - 202*a4*a5*d - 78*a5^2*d - 16*d^2 + 122*a4*d^2 + 103*a5*d^2 - 45*d^3 + a2*(-4 + 50*a3^2 + 84*a4^2 - 10*a5 + 58*a5^2 + 2*a4*(-7 + 74*a5 - 95*d) + 2*a3*(-5 + 66*a4 + 58*a5 - 76*d) + 13*d - 160*a5*d + 109*d^2) + a3*(-4 + 68*a4^2 + 60*a5^2 + 2*a4*(-7 + 70*a5 - 83*d) + 21*d + 95*d^2 - 8*a5*(2 + 19*d))) + a2*(2 + 28*a3^3 + 96*a4^3 - 8*a5 - 18*a5^2 + 44*a5^3 + 4*a4^2*(-8 + 56*a5 - 69*d) + 7*d + 44*a5*d - 171*a5^2*d - 27*d^2 + 220*a5*d^2 - 93*d^3 + a3^2*(128*a4 + 108*a5 - 5*(2 + 27*d)) + 4*a4*(-3 + 44*a5^2 + 16*d + 68*d^2 - a5*(10 + 111*d)) + 2*a3*(96*a4^2 + 62*a5^2 + 2*a4*(-9 + 78*a5 - 97*d) - 3*a5*(4 + 53*d) + 2*(-2 + 9*d + 50*d^2))))));
(p54 = 32*a1^5 + 8*a2^5 - 2*a3 + 6*a3^2 - 6*a3^3 - 6*a3^4 + 8*a3^5 - 4*a4 + 16*a3*a4 - 16*a3^2*a4 - 40*a3^3*a4 + 60*a3^4*a4 + 8*a4^2 - 4*a3*a4^2 - 96*a3^2*a4^2 + 172*a3^3*a4^2 + 8*a4^3 - 96*a3*a4^3 + 232*a3^2*a4^3 - 32*a4^4 + 144*a3*a4^4 + 32*a4^5 - 2*a5 + 12*a3*a5 - 2*a3^2*a5 - 72*a3^3*a5 + 72*a3^4*a5 + 16*a4*a5 + 16*a3*a4*a5 - 296*a3^2*a4*a5 + 368*a3^3*a4*a5 + 28*a4^2*a5 - 384*a3*a4^2*a5 + 676*a3^2*a4^2*a5 - 160*a4^3*a5 + 528*a3*a4^3*a5 + 144*a4^4*a5 + 6*a5^2 + 18*a3*a5^2 - 180*a3^2*a5^2 + 204*a3^3*a5^2 + 32*a4*a5^2 - 464*a3*a4*a5^2 + 736*a3^2*a4*a5^2 - 288*a4^2*a5^2 + 836*a3*a4^2*a5^2 + 296*a4^3*a5^2 + 14*a5^3 - 168*a3*a5^3 + 260*a3^2*a5^3 - 208*a4*a5^3 + 608*a3*a4*a5^3 + 332*a4^2*a5^3 - 54*a5^4 + 156*a3*a5^4 + 180*a4*a5^4 + 36*a5^5 + a2^4*(-6 + 72*a3 + 76*a4 + 72*a5 - 85*d) + 16*a1^4*(-2 + 9*a2 + 9*a3 + 10*a4 + 9*a5 - 12*d) + 2*d - 11*a3*d - a3^2*d + 87*a3^3*d - 85*a3^4*d - 14*a4*d - 26*a3*a4*d + 358*a3^2*a4*d - 446*a3^3*a4*d - 36*a4^2*d + 464*a3*a4^2*d - 844*a3^2*a4^2*d + 192*a4^3*d - 680*a3*a4^3*d - 192*a4^4*d - 11*a5*d - 50*a3*a5*d + 437*a3^2*a5*d - 484*a3^3*a5*d - 86*a4*a5*d + 1116*a3*a4*a5*d - 1758*a3^2*a4*a5*d + 680*a4^2*a5*d - 2032*a3*a4^2*a5*d - 744*a4^3*a5*d - 53*a5^2*d + 609*a3*a5^2*d - 926*a3^2*a5^2*d + 750*a4*a5^2*d - 2162*a3*a4*a5^2*d - 1188*a4^2*a5^2*d + 259*a5^3*d - 740*a3*a5^3*d - 850*a4*a5^3*d - 213*a5^4*d + 5*d^2 + 33*a3*d^2 - 263*a3^2*d^2 + 285*a3^3*d^2 + 56*a4*d^2 - 670*a3*a4*d^2 + 1046*a3^2*a4*d^2 - 404*a4^2*d^2 + 1232*a3*a4^2*d^2 + 464*a4^3*d^2 + 65*a5*d^2 - 730*a3*a5*d^2 + 1091*a3^2*a5*d^2 - 894*a4*a5*d^2 + 2548*a3*a4*a5*d^2 + 1416*a4^2*a5*d^2 - 463*a5^2*d^2 + 1307*a3*a5^2*d^2 + 1494*a4*a5^2*d^2 + 501*a5^3*d^2 - 26*d^3 + 289*a3*d^3 - 425*a3^2*d^3 + 352*a4*d^3 - 994*a3*a4*d^3 - 560*a4^2*d^3 + 365*a5*d^3 - 1018*a3*a5*d^3 - 1158*a4*a5*d^3 - 585*a5^2*d^3 - 107*d^4 + 295*a3*d^4 + 334*a4*d^4 + 339*a5*d^4 - 78*d^5 + 8*a1^3*(1 + 29*a2^2 + 33*a3^2 - 22*a4 + 40*a4^2 - 20*a5 + 84*a4*a5 + 37*a5^2 + a3*(-20 + 76*a4 + 74*a5 - 89*d) + a2*(-12 + 66*a3 + 68*a4 + 66*a5 - 85*d) + 24*d - 98*a4*d - 93*a5*d + 58*d^2) + a2^3*(-6 + 176*a3^2 + 220*a4^2 - 72*a5 + 204*a5^2 + 6*a4*(-16 + 72*a5 - 83*d) + 8*a3*(-9 + 50*a4 + 48*a5 - 57*d) + 87*d - 484*a5*d + 285*d^2) + a2^2*(6 + 176*a3^3 + 264*a4^3 - 2*a5 - 180*a5^2 + 260*a5^3 + 2*a3^2*(-66 + 316*a4 + 312*a5 - 371*d) + 4*a4^2*(-56 + 205*a5 - 237*d) - d + 437*a5*d - 926*a5^2*d - 263*d^2 + 1091*a5*d^2 - 425*d^3 + 2*a4*(4 + 408*a5^2 + 247*d + 551*d^2 - 5*a5*(40 + 191*d)) + a3*(-2 + 724*a4^2 + 708*a5^2 + 2*a4*(-176 + 728*a5 - 853*d) + 389*d + 991*d^2 - 4*a5*(78 + 421*d))) + 4*a1^2*(2 + 43*a2^3 + 55*a3^3 + 4*a4 - 72*a4^2 + 80*a4^3 + 7*a5 - 146*a4*a5 + 264*a4^2*a5 - 72*a5^2 + 274*a4*a5^2 + 83*a5^3 + a3^2*(-56 + 194*a4 + 205*a5 - 237*d) + a2^2*(-24 + 169*a3 + 170*a4 + 169*a5 - 211*d) - 9*d + 178*a4*d - 296*a4^2*d + 170*a5*d - 630*a4*a5*d - 297*a5^2*d - 101*d^2 + 358*a4*d^2 + 354*a5*d^2 - 140*d^3 + a2*(-1 + 181*a3^2 + 216*a4^2 - 96*a5 + 209*a5^2 + a3*(-96 + 404*a4 + 402*a5 - 480*d) + 2*a4*(-53 + 222*a5 - 257*d) + 116*d - 508*a5*d + 308*d^2) + a3*(216*a4^2 + 233*a5^2 + 2*a4*(-65 + 238*a5 - 271*d) - 2*a5*(64 + 275*d) + 7*(1 + 22*d + 46*d^2))) + 2*a1*(-2 + 30*a2^4 + 38*a3^4 + 12*a4 + 8*a4^2 - 88*a4^3 + 80*a4^4 + 8*a5 + 16*a4*a5 - 292*a4^2*a5 + 336*a4^3*a5 + 16*a5^2 - 304*a4*a5^2 + 548*a4^2*a5^2 - 104*a5^3 + 380*a4*a5^3 + 90*a5^4 + a3^3*(-48 + 188*a4 + 216*a5 - 249*d) + a2^3*(-20 + 184*a3 + 188*a4 + 184*a5 - 223*d) - 7*d - 36*a4*d + 356*a4^2*d - 392*a4^3*d - 43*a5*d + 750*a4*a5*d - 1260*a4^2*a5*d + 375*a5^2*d - 1326*a4*a5^2*d - 425*a5^3*d + 28*d^2 - 450*a4*d^2 + 716*a4^2*d^2 - 447*a5*d^2 + 1518*a4*a5*d^2 + 747*a5^2*d^2 + 176*d^3 - 572*a4*d^3 - 579*a5*d^3 + 167*d^4 + a2^2*(-8 + 316*a3^2 + 388*a4^2 - 148*a5 + 368*a5^2 + a3*(-148 + 708*a4 + 696*a5 - 827*d) + 2*a4*(-88 + 386*a5 - 445*d) + 179*d - 879*a5*d + 523*d^2) + a3^2*(4 + 340*a4^2 + 408*a5^2 + 2*a4*(-88 + 386*a5 - 445*d) + 247*d + 551*d^2 - 5*a5*(40 + 191*d)) + a2*(8 + 200*a3^3 + 304*a4^3 + 8*a5 - 232*a5^2 + 304*a5^3 + a3^2*(-176 + 708*a4 + 728*a5 - 853*d) + 4*a4^2*(-65 + 238*a5 - 271*d) - 13*d + 558*a5*d - 1081*a5^2*d - 335*d^2 + 1274*a5*d^2 - 497*d^3 + 2*a3*(4 + 404*a4^2 - 204*a5 + 416*a5^2 + a4*(-216 + 844*a5 - 974*d) + 251*d - 983*a5*d + 575*d^2) + 2*a4*(4 + 482*a5^2 + 301*d + 637*d^2 - 4*a5*(61 + 279*d))) + a3*(8 + 272*a4^3 + 320*a5^3 + 4*a4^2*(-53 + 222*a5 - 257*d) - 31*d - 375*d^2 - 507*d^3 - a5^2*(256 + 1131*d) + 2*a5*(8 + 313*d + 659*d^2) + 2*a4*(4 + 482*a5^2 + 301*d + 637*d^2 - 4*a5*(61 + 279*d)))) + a2*(-2 + 72*a3^4 + 144*a4^4 + 12*a5 + 18*a5^2 - 168*a5^3 + 156*a5^4 + 8*a4^3*(-20 + 74*a5 - 89*d) + 8*a3^3*(-9 + 46*a4 + 48*a5 - 57*d) - 11*d - 50*a5*d + 609*a5^2*d - 740*a5^3*d + 33*d^2 - 730*a5*d^2 + 1307*a5^2*d^2 + 289*d^3 - 1018*a5*d^3 + 295*d^4 + a3^2*(-2 + 676*a4^2 + 708*a5^2 + 2*a4*(-148 + 696*a5 - 827*d) + 389*d + 991*d^2 - 4*a5*(78 + 421*d)) + 4*a4^2*(233*a5^2 - 2*a5*(64 + 275*d) + 7*(1 + 22*d + 46*d^2)) + 2*a4*(8 + 320*a5^3 - 31*d - 375*d^2 - 507*d^3 - a5^2*(256 + 1131*d) + 2*a5*(8 + 313*d + 659*d^2)) + 2*a3*(6 + 264*a4^3 + 276*a5^3 + 12*a4^2*(-16 + 67*a5 - 80*d) - 15*d - 303*d^2 - 451*d^3 - 12*a5^2*(17 + 82*d) + a5*(6 + 501*d + 1159*d^2) + 2*a4*(4 + 416*a5^2 + 251*d + 575*d^2 - a5*(204 + 983*d)))));
(p55 = -((a1 + a2 + a5 - d)*(16*a1^4 + 8*a2^4 + 2*a3 + 16*a3^2 - 26*a3^3 - 8*a3^4 + 4*a4 + 32*a3*a4 - 92*a3^2*a4 - 32*a3^3*a4 + 16*a4^2 - 112*a3*a4^2 - 40*a3^2*a4^2 - 48*a4^3 - 16*a3*a4^3 + 2*a5 + 32*a3*a5 - 74*a3^2*a5 - 12*a3^3*a5 + 32*a4*a5 - 188*a3*a4*a5 - 28*a3^2*a4*a5 - 120*a4^2*a5 - 16*a3*a4^2*a5 + 16*a5^2 - 74*a3*a5^2 + 8*a3^2*a5^2 - 96*a4*a5^2 + 32*a3*a4*a5^2 + 24*a4^2*a5^2 - 26*a5^3 + 20*a3*a5^3 + 28*a4*a5^3 + 8*a5^4 + a2^3*(2 + 48*a3 + 60*a4 + 48*a5 - 61*d) + 8*a1^3*(-1 + 8*a2 + 6*a3 + 8*a4 + 6*a5 - 9*d) - 2*d - 41*a3*d + 88*a3^2*d + 23*a3^3*d - 42*a4*d + 224*a3*a4*d + 50*a3^2*a4*d + 144*a4^2*d + 20*a3*a4^2*d - 8*a4^3*d - 41*a5*d + 176*a3*a5*d - 3*a3^2*a5*d + 232*a4*a5*d - 52*a3*a4*a5*d - 52*a4^2*a5*d + 92*a5^2*d - 63*a3*a5^2*d - 94*a4*a5^2*d - 37*a5^3*d + 25*d^2 - 103*a3*d^2 - 8*a3^2*d^2 - 138*a4*d^2 + 20*a3*a4*d^2 + 32*a4^2*d^2 - 107*a5*d^2 + 64*a3*a5*d^2 + 104*a4*a5*d^2 + 64*a5^2*d^2 + 41*d^3 - 21*a3*d^3 - 38*a4*d^3 - 49*a5*d^3 + 14*d^4 + 4*a1^2*(21*a2^2 + 9*a3^2 - 10*a4 + 20*a4^2 - 9*a5 + 42*a4*a5 + 17*a5^2 + a2*(-3 + 38*a3 + 46*a4 + 38*a5 - 54*d) + a3*(-9 + 30*a4 + 30*a5 - 36*d) + 10*d - 50*a4*d - 44*a5*d + 29*d^2) + a2^2*(-4 + 64*a3^2 + 120*a4^2 - 38*a5 + 80*a5^2 + a3*(-38 + 176*a4 + 148*a5 - 183*d) + 2*a4*(-24 + 98*a5 - 119*d) + 40*d - 199*a5*d + 124*d^2) + a2*(2 + 16*a3^3 + 64*a4^3 + 12*a5 - 66*a5^2 + 48*a5^3 + a3^2*(-66 + 84*a4 + 88*a5 - 99*d) + 4*a4^2*(-26 + 44*a5 - 53*d) - 13*d + 156*a5*d - 175*a5^2*d - 91*d^2 + 212*a5*d^2 - 85*d^3 + 4*a4*(2 - 40*a5 + 41*a5^2 + 50*d - 99*a5*d + 58*d^2) + 2*a3*(6 + 64*a4^2 - 64*a5 + 60*a5^2 + 2*a4*(-41 + 64*a5 - 75*d) + 78*d - 143*a5*d + 84*d^2)) + 2*a1*(2 + 22*a2^3 - 4*a3^3 + 4*a4 - 40*a4^2 + 16*a4^3 + 8*a5 - 62*a4*a5 + 60*a4^2*a5 - 26*a5^2 + 66*a4*a5^2 + 20*a5^3 + 2*a2^2*(38*a3 + 45*a4 + 38*a5 - 51*d) + 2*a3^2*(-13 + a4 + 10*a5 - 9*d) - 9*d + 80*a4*d - 68*a4^2*d + 61*a5*d - 158*a4*a5*d - 74*a5^2*d - 36*d^2 + 90*a4*d^2 + 91*a5*d^2 - 37*d^3 + a2*(-4 + 50*a3^2 + 100*a4^2 - 38*a5 + 74*a5^2 + 2*a4*(-21 + 90*a5 - 109*d) + 2*a3*(-19 + 74*a4 + 66*a5 - 82*d) + 41*d - 188*a5*d + 121*d^2) + a3*(8 + 20*a4^2 + 44*a5^2 + a4*(-66 + 76*a5 - 82*d) + 61*d + 59*d^2 - 8*a5*(6 + 13*d))))));


==> anc/OnShellKite_S.m <==
(* The reduced column syzygy matrix for the on-shell kite. *)

S = {{D4-D5,0,D2*D5,0,0,2*s*D5+D1*D5,4*s*D4+2*D1*D4-D2*D4,D2*D3,2*s*D3+D1*D3-2*D2*D3,D2^2-2*D2*D4,
      -D2^2-D2*D3+D2*D4,2*s*D2+D1*D2-D2^2+D2*D4,-D1*D2+2*D2^2+D2*D3-2*D2*D4},
     {D1,0,0,0,0,0,0,0,0,0,-D2^2,0,0},
     {0,0,0,0,0,D1*D5,2*D1*D4,0,D1*D3,0,-D2^2-D2*D3+D2*D5,D1*D2,-2*D1*D2},
     {-D4,0,0,D4*D5,0,0,-2*D3*D4+D4^2,-D3*D4,-D3^2+2*D3*D4,D2*D4,D3*D4,-D3*D4,D1*D4-D3*D4+D4*D5},
     {-D1+D5,D3*D5,0,D1*D5-D5^2,2*s*D5+D4*D5,0,D1*D4-D3*D4-D4*D5,D1*D3-D3^2,2*s*D3-D2*D3+D3*D4,
      D1*D2-D2*D3-D2*D5,2*s*D2+2*s*D3-D2*D3+D2*D4+D3*D4,-2*s*D3+D2*D3-D3*D4,
      4*s*D1+D1^2-2*D2*D3-D3^2+2*D1*D4-D5^2},
     {0,0,0,0,D4*D5,0,-2*D3*D4,0,-D2*D3-D3^2+D3*D4+D3*D5,0,D2*D4+D3*D4,-D3*D4,2*D1*D4}};


==> anc/OnShellKite_SpecialIBPs.m <==
(* The 13 special IBPs for the on-shell kite. *)

(* We use the notation D1m, D2m, D3m, D4m, D5m for D_1^-, D_2^-, D_3^-, D_4^-, D_5^-. *)
(* All Di and Dim should be considered to the right of all ai.                        *)

r[1] = (-1 + a2 + a3 + 2*a4 + a5 - d)*D1 + (-1 + a1 - a4 + a5)*D2 + 
    (1 + a1 - a4 - a5)*D3 + (1 - 2*a1 - a2 - a3 - a5 + d)*D4 + (a1 + a2 - a3 - a4)*D5;
r[2] = (-1 + a5)*D2*D3 + (1 - a3)*D4*D5 + D3*((1 - a5)*D4 + (2 - a3 - 2*a4 - a5 + d)*D5);
r[3] = D1*((1 - a5)*D2 + (1 - a2)*D5) + D2*((-1 + a5)*D3 + (2 - 2*a1 - a2 - a5 + d)*D5);
r[4] = (1 + a4 - a5)*D2*D5 + (-1 + a3)*D4*D5 + (-1 + a3 + a4 + a5 - d)*D5^2 + 
    D3*((-1 + a5)*D4 + (-1 + a4)*D5) + D1*((-1 + a5)*D2 - 2*(-1 + a5)*D4 + (1 - a3 - 2*a4 - a5 + d)*D5); 
r[5] = (-1 + a5)*D1*D4 + (2 - 2*a3 - a4 - a5 + d)*D4*D5 + D3*((1 - a5)*D4 + (1 - a4)*D5) +
    2*(-1 + a5)*D2*s - 2*(-1 + a3 + 2*a4 + a5 - d)*D5*s;
r[6] = (1 - a1)*D2*D5 + D1*((1 - a5)*D2 + (-1 + a5)*D4 + (2 - a1 - 2*a2 - a5 + d)*D5) +
    2*(-1 + a5)*D3*s - 2*(-1 + 2*a1 + a2 + a5 - d)*D5*s;
r[7] = (5 - 2*a1 - 3*a2 - 3*a3 - 2*a4 - 3*a5 + 3*d)*D1*D4 + D2*(-2*(-1 + a4)*D3 + (a2 + a4 - d)*D4) + 
    D3*((-3 + a3 + a4 + 3*a5 - d)*D4 + 2*(-1 + a4)*D5) + 
    D4*((-3 + 3*a3 + a4 + a5 - d)*D5 - 4*(-1 + 2*a1 + a2 + a3 + a5 - d)*s);
r[8] = (2 - 2*a1 - a2 - a4 - a5 + d)*D2*D3 + (-1 + a3 + a4 + a5 - d)*D3^2 + 
    D1*((2 - a2 - a3 - 2*a4 - a5 + d)*D3 - 2*(-1 + a3)*D4) + (-1 + a3)*D4*D5 + 
    D3*((-1 + a5)*D4 + (-1 + a4)*D5);
r[9] = D1*((-a1 - a3 + d)*D3 + 2*(-1 + a3)*D4) + (1 - a3)*D4*D5 + 2*(-1 + a3)*D5*s +
    D2*((-4 + 3*a1 + 2*a2 + 2*a3 + 3*a4 + 2*a5 - 3*d)*D3 - 2*(-1 + a3)*s) +
    D3*((2 - a3 - a4 - 2*a5 + d)*D4 + (1 - a4)*D5 - 2*(-2 + 2*a1 + a2 + 2*a3 + 2*a4 + a5 - 2*d)*s);
r[10] = (2 - 2*a1 - a2 + a4 - 2*a5 + d)*D2^2 + D1*((2 - a2 - a3 - 2*a4 - a5 + d)*D2 + 2*(-1 + a2)*D4) + 
    D2*((-2 + a3 + 3*a4 + a5 - d)*D3 + 2*(-2 + 2*a1 + a2 + a3 + a5 - d)*D4 + (a3 + a4 + a5 - d)*D5);
r[11] = (-1 + a1 + a2 + a5 - d)*D2^2 + (1 - a3)*D4*D5 +
    D1*((-1 + a5)*D2 + (-a2 + a3)*D4 + (-1 + a2)*D5) + 2*(-1 + a2)*D5*s +
    D2*((-2 + a1 + 2*a2 + a3 + 2*a4 + a5 - 2*d)*D3 +
	(2 - 2*a1 - 2*a2 - a3 - a4 - a5 + 2*d)*D4 + (-1 + a1)*D5 - 2*(-1 + a2 + a3 + 2*a4 - d)*s) + 
    D3*((2 - a3 - a4 - 2*a5 + d)*D4 + (1 - a4)*D5 - 2*(-2 + a2 + a3 + 2*a4 + a5 - d)*s);
r[12] = (-1 + a1 + a2 + a5 - d)*D2^2 + D1*((1 - a1 - a2 - a5 + d)*D2 + (2 - a2 - a3)*D4) +
    (-1 + a3)*D4*D5 + D2*((2 - a3 - 3*a4 - a5 + d)*D3 + (2 - 2*a1 - a2 - a3 - a5 + d)*D4 - 
			  2*(-1 + 2*a1 + a2 + a5 - d)*s) + 
    D3*((-2 + a3 + a4 + 2*a5 - d)*D4 + (-1 + a4)*D5 + 2*(-1 + a3 + 2*a4 + a5 - d)*s);
r[13] = (1 - a2 - a3 - 2*a4 - a5 + d)*D1^2 - 2*(-1 + a1 + a2 + a5 - d)*D2^2 +
    (-1 + a3 + a4 + a5 - d)*D3^2 + 2*(-1 + a3)*D4*D5 + (-1 + a3 + a4 + a5 - d)*D5^2 +
    D3*(2*(-1 + a5)*D4 + 2*(-1 + a4)*D5) +
    D2*((-2*a1 - a2 + 2*a3 + 3*a4 + a5 - d)*D3 + 2*(-2 + 2*a1 + a2 + a3 + a5 - d)*D4 +
	(1 + a4 - a5)*D5) +
    D1*((a2 + a4 + a5 - d)*D2 + (2 - a2 - a4)*D3 + 2*(1 + a2 - 2*a3 - a4 - 2*a5 + d)*D4 + (1 - a4)*D5 - 
	4*(-1 + a2 + a3 + 2*a4 + a5 - d)*s);

